Generalizing Couple-Randomized Trials Under Limited Overlap and Missing Partner Linkage

We study how to generalize couple-randomized trials when some couple types are absent from the trial and the target survey reports partner characteristics without linking spouses. Under an additive effect model with unrestricted partner-profile terms, the target average effect is identified exactly when the wife and husband margins assign equal mass to each connected component of the trial support graph. A specified interaction is identified when its alternating contrast around at least one cycle is nonzero. Without linkage, we obtain sharp bounds by optimizing over pairings consistent with the survey margins. A spousal odds ratio can narrow the bounds for a binary interaction. We derive joint bounds for an index-patient design, quantify bias from common shortcuts, and estimate effects and bounds using Bayesian dyadic multilevel regression and poststratification. In a worked example based on 3,826 Health and Retirement Study couples and simulated trial outcomes, an index-patient trial and an unlinked survey yielded a 2.93 mmHg wide identified set for the couple-average effect. Linking the survey narrowed it to 2.38 mmHg. Adding 300 couples without diabetes narrowed the unlinked set to 0.28 mmHg and yielded point identification with linkage under the fitted model.

==> anc/R/00_extract_hrs.R <==
## Extract HRS 2018 (wave 14) couples from RAND HRS 1992-2022 v1
library(haven)
dir.create("data", showWarnings = FALSE); dir.create("output", showWarnings = FALSE)
v <- c("HHIDPN","HHID","RAESTRAT","RAEHSAMP","RAGENDER","RARACEM","RAHISPAN","RAEDYRS",
       "R14IWSTAT","R14WTRESP","R14WTHH","H14CPL","R14AGEY_B","R14BMI","R14DIABE","R14HIBPE","R14SHLT",
       "S14HHIDPN","S14WTRESP","S14AGEY_B","S14GENDER","S14RACEM","S14HISPAN","S14BMI","S14DIABE","S14HIBPE","S14SHLT","S14EDYRS")
d <- read_sav("hrs_raw/randhrs1992_2022v1.sav", col_select = all_of(v))
d <- zap_labels(d)
saveRDS(as.data.frame(d), "data/hrs_w14_raw.rds")
cat(nrow(d), "rows\n")


==> anc/R/01_build_couples.R <==
## Build the 2018 HRS couple-level target file
d <- readRDS("data/hrs_w14_raw.rds")
r <- subset(d, R14IWSTAT == 1)
w <- subset(r, RAGENDER == 2 & H14CPL == 1 & !is.na(S14GENDER) & S14GENDER == 1)   # wives (different-sex couples)
h <- r[, c("HHIDPN","R14IWSTAT","R14WTRESP","R14AGEY_B","R14BMI","R14DIABE","R14HIBPE","RAEDYRS")]
names(h) <- paste0("h_", names(h))
cp <- merge(w, h, by.x = "S14HHIDPN", by.y = "h_HHIDPN")
cp <- subset(cp, R14WTRESP > 0 & h_R14WTRESP > 0 & R14WTHH > 0)
agecat <- function(a) cut(a, c(-Inf, 64, 74, Inf), labels = c("<65","65-74","75+"))
bmicat <- function(b) cut(b, c(-Inf, 25, 30, Inf), right = FALSE, labels = c("<25","25-30","30+"))
race <- with(cp, ifelse(RAHISPAN == 1, "Hispanic", ifelse(RARACEM == 1, "White", ifelse(RARACEM == 2, "Black", "Other"))))
out <- data.frame(
  hhidpn = cp$HHIDPN, stratum = cp$RAESTRAT, secu = cp$RAEHSAMP, wt = cp$R14WTHH,
  race = factor(race, levels = c("White","Black","Hispanic","Other")),
  w_age = agecat(cp$R14AGEY_B), w_bmi = bmicat(cp$R14BMI), w_dm = cp$R14DIABE,
  h_age = agecat(cp$h_R14AGEY_B), h_bmi = bmicat(cp$h_R14BMI), h_dm = cp$h_R14DIABE,
  w_agey = cp$R14AGEY_B, h_agey = cp$h_R14AGEY_B, w_bmiv = cp$R14BMI, h_bmiv = cp$h_R14BMI)
cat("couples before missing drop:", nrow(out), "\n")
out <- out[complete.cases(out), ]
out <- subset(out, w_dm %in% 0:1 & h_dm %in% 0:1)
cat("analytic couples:", nrow(out), " weighted (M):", round(sum(out$wt)/1e6, 2), "\n")
cat("strata:", length(unique(out$stratum)), " SECUs per stratum:", paste(range(tapply(out$secu, out$stratum, function(x) length(unique(x)))), collapse="-"), "\n")
cat("Kish deff:", round(nrow(out) * sum(out$wt^2) / sum(out$wt)^2, 2), "\n")
print(round(prop.table(xtabs(wt ~ race, out)), 3))
print(round(prop.table(xtabs(wt ~ w_dm + h_dm, out)), 3))
saveRDS(out, "data/hrs_couples_2018.rds")


==> anc/R/02_simulation.R <==
## Plasmode simulation on the HRS 2018 couple file
args <- commandArgs(trailingOnly = TRUE)
scen <- args[1]; R <- as.integer(args[2])
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
cfg <- switch(scen,
  S1 = list(n_S = 1000, n_T = 3800, U = FALSE),
  S2 = list(n_S = 3000, n_T = 800,  U = FALSE),
  S3 = list(n_S = 1000, n_T = 3800, U = TRUE))
lambda_U <- 0
if (cfg$U) { pop <- add_unmeasured(pop, delta = -3, prev = 0.4); lambda_U <- 1 }
tr_pop <- truth(pop)
sub_truth <- with(pop, { tc <- (tau_w + tau_h) / 2
  c(both = mean(tc[w_dm == 1 & h_dm == 1]), neither = mean(tc[w_dm == 0 & h_dm == 0]),
    wife_only = mean(tc[w_dm == 1 & h_dm == 0]), husb_only = mean(tc[w_dm == 0 & h_dm == 1]),
    wife75 = mean(tc[w_age == "75+"]), blk_hisp = mean(tc[race %in% c("Black", "Hispanic")])) })
mod <- cmdstan_model("stan/dyadic_mrp.stan")
outf <- sprintf("output/sim_%s.rds", scen)
res <- if (file.exists(outf)) readRDS(outf) else list()
if (length(res) >= R) quit(save = "no")
for (r in (length(res) + 1):R) {
  set.seed(1000 * match(scen, c("S1", "S2", "S3")) + r)
  sv <- draw_survey(pop, cfg$n_T); tr <- draw_trial(pop, cfg$n_S, lambda_U)
  si <- survey_inputs(sv); ti <- trial_inputs(tr)
  f <- fit_dmrp(mod, stan_data(ti, si), seed = r, iter = 400, chains = 2, par = 2)
  est <- list(DIM = dim_est(tr), IPW = ipw_est(tr, sv, B = 100), ACTOR = actor_est(tr, sv),
              DMRP_full = summ_draws(f$draws, "pate_full"), DMRP_fixed = summ_draws(f$draws, "pate_fixed"),
              DMRP_indep = summ_draws(f$draws, "pate_indep"))
  rows <- do.call(rbind, lapply(names(est), function(e) do.call(rbind, lapply(c("w", "h", "c"), function(p)
    data.frame(scen = scen, rep = r, estimator = e, target = p, est = est[[e]][[p]]["est"],
               lo = est[[e]][[p]]["lo"], hi = est[[e]][[p]]["hi"], truth = tr_pop[p])))))
  subd <- f$draws[, grep("tau_sub", colnames(f$draws))]
  sub <- data.frame(scen = scen, rep = r, sub = names(sub_truth), truth = sub_truth,
                    est = colMeans(subd), lo = apply(subd, 2, quantile, .025), hi = apply(subd, 2, quantile, .975))
  vc <- c(var_full = var(as.numeric(f$draws[, "pate_full[3]"])), var_fixed = var(as.numeric(f$draws[, "pate_fixed[3]"])))
  res[[r]] <- list(rows = rows, sub = sub,
                   diag = data.frame(scen = scen, rep = r, n_T = nrow(sv), deff = si$deff, n_eff = si$n_eff, a0 = si$a0_eb, omega = si$omega,
                                     divergent = f$divergent, max_rhat = f$max_rhat, min_ess = f$min_ess,
                                     sate_true = mean((tr$tau_w + tr$tau_h) / 2), U_trial = mean(tr$U), U_pop = mean(pop$U),
                                     var_full = vc[1], var_fixed = vc[2], time = f$time))
  saveRDS(res, outf)
  cat(scen, r, format(Sys.time()), "\n")
}


==> anc/R/03_summarise.R <==
## Summarise simulation output
files <- Sys.glob("output/sim_S*.rds")
all <- do.call(rbind, lapply(files, function(f) do.call(rbind, lapply(readRDS(f), `[[`, "rows"))))
dg  <- do.call(rbind, lapply(files, function(f) do.call(rbind, lapply(readRDS(f), `[[`, "diag"))))
sb  <- do.call(rbind, lapply(files, function(f) do.call(rbind, lapply(readRDS(f), `[[`, "sub"))))
all$cover <- all$lo <= all$truth & all$hi >= all$truth
all$err <- all$est - all$truth; all$width <- all$hi - all$lo
key <- aggregate(cbind(err, cover, width) ~ scen + estimator + target, all, mean)
names(key)[4:6] <- c("bias", "coverage", "width")
key$rmse <- aggregate(err ~ scen + estimator + target, all, function(e) sqrt(mean(e^2)))$err
key$emp_sd <- aggregate(est ~ scen + estimator + target, all, sd)$est
key$R <- aggregate(est ~ scen + estimator + target, all, length)$est
ord <- c("DIM","IPW","ACTOR","DMRP_indep","DMRP_fixed","DMRP_full")
key <- key[order(key$scen, key$target, match(key$estimator, ord)), ]
write.csv(key, "output/sim_summary.csv", row.names = FALSE)
print(subset(key, target == "c"), digits = 3, row.names = FALSE)
cat("\nHusband/wife:\n"); print(subset(key, target != "c" & estimator %in% c("ACTOR","DMRP_full","IPW")), digits = 3, row.names = FALSE)
dg$share <- 1 - dg$var_fixed / dg$var_full
d2 <- aggregate(cbind(n_T, deff, n_eff, omega, divergent, max_rhat, min_ess, share, sate_true, U_trial, U_pop) ~ scen, dg, mean)
print(d2, digits = 3)
cat("max rhat overall", max(dg$max_rhat), " reps with divergences", sum(dg$divergent > 0), "of", nrow(dg), "\n")
sb$cover <- sb$lo <= sb$truth & sb$hi >= sb$truth
s2 <- aggregate(cbind(bias = est - truth, cover, width = hi - lo) ~ scen + sub, sb, mean)
print(s2, digits = 3); write.csv(s2, "output/sim_subgroups.csv", row.names = FALSE)
write.csv(d2, "output/sim_diag.csv", row.names = FALSE)
if ("S3" %in% dg$scen) { s3 <- subset(dg, scen == "S3"); cat("S3 predicted DMRP bias = delta*(qS-qT):", mean(-3 * (s3$U_trial - s3$U_pop)), "\n") }


==> anc/R/04_illustration.R <==
## Worked example: real HRS 2018 couples as the target, one simulated couple-based BP trial
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
set.seed(2027)
tr <- draw_trial(pop, 1000)
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv)
si <- survey_inputs(sv); ti <- trial_inputs(tr)
mod <- cmdstan_model("stan/dyadic_mrp.stan")
fit <- mod$sample(data = stan_data(ti, si), seed = 2027, chains = 4, parallel_chains = 2,
                  iter_warmup = 1000, iter_sampling = 1000, refresh = 0, show_messages = FALSE, show_exceptions = FALSE)
diag <- fit$diagnostic_summary(quiet = TRUE)
sm <- fit$summary()
cat("divergent:", sum(diag$num_divergent), " max rhat:", max(sm$rhat, na.rm = TRUE),
    " min ess_bulk:", min(sm$ess_bulk, na.rm = TRUE), " time:", fit$time()$total, "\n")
dr <- fit$draws(format = "draws_matrix")
ests <- list(DIM = dim_est(tr), IPW = ipw_est(tr, sv, B = 500), ACTOR = actor_est(tr, sv),
             DMRP_full = summ_draws(dr, "pate_full"), DMRP_fixed = summ_draws(dr, "pate_fixed"),
             DMRP_indep = summ_draws(dr, "pate_indep"), Trial_model = summ_draws(dr, "sate_model"))
tab <- do.call(rbind, lapply(names(ests), function(e) do.call(rbind, lapply(c("w","h","c"), function(p)
  data.frame(estimator = e, target = p, est = ests[[e]][[p]]["est"], lo = ests[[e]][[p]]["lo"], hi = ests[[e]][[p]]["hi"])))))
print(tab, digits = 3, row.names = FALSE)
write.csv(tab, "output/illus_estimates.csv", row.names = FALSE)
# trial vs target composition
comp <- data.frame(trait = c("Wife diabetes","Husband diabetes","Both diabetes","Wife 75+","Husband 75+","Wife BMI 30+","Husband BMI 30+","Black","Hispanic"),
  trial = with(tr, c(mean(w_dm), mean(h_dm), mean(w_dm*h_dm), mean(w_age=="75+"), mean(h_age=="75+"), mean(w_bmi=="30+"), mean(h_bmi=="30+"), mean(race=="Black"), mean(race=="Hispanic"))),
  target = with(sv, c(weighted.mean(w_dm,wt), weighted.mean(h_dm,wt), weighted.mean(w_dm*h_dm,wt), weighted.mean(w_age=="75+",wt), weighted.mean(h_age=="75+",wt), weighted.mean(w_bmi=="30+",wt), weighted.mean(h_bmi=="30+",wt), weighted.mean(race=="Black",wt), weighted.mean(race=="Hispanic",wt))))
print(comp, digits = 3); write.csv(comp, "output/illus_composition.csv", row.names = FALSE)
# subgroups
subn <- colnames(DM$sub)
sg <- data.frame(subgroup = subn, est = colMeans(dr[, paste0("tau_sub[", 1:6, "]")]),
                 lo = apply(dr[, paste0("tau_sub[", 1:6, "]")], 2, quantile, .025),
                 hi = apply(dr[, paste0("tau_sub[", 1:6, "]")], 2, quantile, .975),
                 share = as.numeric(si$pi_ht %*% DM$sub))
print(sg, digits = 3); write.csv(sg, "output/illus_subgroups.csv", row.names = FALSE)
# coefficient summary
th <- fit$summary(c("tau0","theta_bar","sd_dev","rho_y","sigma_y"))
th$label <- c("tau0_w","tau0_h", paste0("bar_", colnames(DM$Zw)), paste0("sd_batch", 1:8), "rho_y", "sigma_w", "sigma_h")
print(th[, c("label","mean","q5","q95","rhat","ess_bulk")], n = 40)
write.csv(th, "output/illus_coefs.csv", row.names = FALSE)
# variance share
cat("var full", var(dr[, "pate_full[3]"]), " var fixed", var(dr[, "pate_fixed[3]"]), " share", 1 - var(dr[, "pate_fixed[3]"]) / var(dr[, "pate_full[3]"]), "\n")
cat("deff", si$deff, "n_eff", si$n_eff, "a0_eb", si$a0_eb, "omega", si$omega, "nonempty cells", sum(si$pi_ht > 0), "\n")
# sensitivity: benchmark = wife diabetes
pw1 <- as.numeric(si$pi_ht %*% (DM$sub[, "both"] + DM$sub[, "wife_only"]))
t_w1 <- (dr[, "tau_sub[1]"] * as.numeric(si$pi_ht %*% DM$sub[, "both"]) + dr[, "tau_sub[3]"] * as.numeric(si$pi_ht %*% DM$sub[, "wife_only"])) / pw1
t_w0 <- (dr[, "tau_sub[2]"] * as.numeric(si$pi_ht %*% DM$sub[, "neither"]) + dr[, "tau_sub[4]"] * as.numeric(si$pi_ht %*% DM$sub[, "husb_only"])) / (1 - pw1)
delta_V <- mean(t_w1 - t_w0); Delta_V <- mean(tr$w_dm) - weighted.mean(sv$w_dm, sv$wt)
cat("benchmark delta_V", delta_V, " Delta_V", Delta_V, " product", delta_V * Delta_V, "\n")
pc <- as.numeric(dr[, "pate_full[3]"])
grid <- expand.grid(delta = seq(-6, 6, by = 0.25), Delta = seq(-0.4, 0.4, by = 0.02))
grid$p_benefit <- sapply(seq_len(nrow(grid)), function(i) mean(pc - grid$delta[i] * grid$Delta[i] < 0))
grid$p_meaningful <- sapply(seq_len(nrow(grid)), function(i) mean(pc - grid$delta[i] * grid$Delta[i] < -3))
write.csv(grid, "output/illus_sensitivity_grid.csv", row.names = FALSE)
# tipping products
cat("tipping product (posterior mean to 0):", mean(pc), " to -3:", mean(pc) + 3, "\n")
saveRDS(list(delta_V = delta_V, Delta_V = Delta_V, pc_mean = mean(pc), truth = truth(pop)), "output/illus_misc.rds")
print(truth(pop))


==> anc/R/05_figures.R <==
## Publication figures (PNG/PDF) for the manuscript submission
suppressPackageStartupMessages(library(ggplot2))
key <- read.csv("output/sim_summary.csv")
lab <- c(DIM = "Trial difference in means", IPW = "IPW with survey weights", ACTOR = "Actor-only regression",
         DMRP_indep = "DMRP, independent pairing", DMRP_fixed = "DMRP, fixed shares", DMRP_full = "DMRP, modeled shares")
k <- subset(key, target == "c")
k$est_lab <- factor(lab[k$estimator], levels = rev(lab))
k$mcse <- k$emp_sd / sqrt(k$R)
k$scen_lab <- factor(k$scen, levels = c("S1","S2","S3"),
                     labels = c("S1: 1,000 couples, survey 3,800", "S2: 3,000 couples, survey 800", "S3: unmeasured modifier"))
long <- rbind(data.frame(k[, c("est_lab","scen_lab")], panel = "Bias (mmHg)", val = k$bias, lo = k$bias - 1.96 * k$mcse, hi = k$bias + 1.96 * k$mcse, ref = 0),
              data.frame(k[, c("est_lab","scen_lab")], panel = "Coverage of 95% interval", val = k$coverage,
                         lo = k$coverage - 1.96 * sqrt(k$coverage * (1 - k$coverage) / k$R), hi = k$coverage + 1.96 * sqrt(k$coverage * (1 - k$coverage) / k$R), ref = 0.95),
              data.frame(k[, c("est_lab","scen_lab")], panel = "RMSE (mmHg)", val = k$rmse, lo = NA, hi = NA, ref = NA))
p <- ggplot(long, aes(val, est_lab)) + geom_vline(aes(xintercept = ref), linetype = 2, colour = "grey50", na.rm = TRUE) +
  geom_errorbarh(aes(xmin = lo, xmax = hi), height = 0, colour = "grey40", na.rm = TRUE) + geom_point(size = 2) +
  facet_grid(scen_lab ~ panel, scales = "free_x") + labs(x = NULL, y = NULL) + theme_bw(base_size = 10) +
  theme(strip.text.y = element_text(size = 8))
ggsave("fig/fig1_simulation.png", p, width = 9, height = 6.5, dpi = 300); ggsave("fig/fig1_simulation.pdf", p, width = 9, height = 6.5)
il <- read.csv("output/illus_estimates.csv"); il <- subset(il, target == "c")
lab2 <- c(DIM = "Trial difference in means", Trial_model = "Trial model (trial cell mix)", IPW = "IPW with survey weights", ACTOR = "Actor-only regression",
          DMRP_indep = "DMRP, independent pairing", DMRP_fixed = "DMRP, fixed shares", DMRP_full = "DMRP, modeled shares")
il$m <- factor(lab2[il$estimator], levels = rev(lab2[c("DIM","Trial_model","IPW","ACTOR","DMRP_indep","DMRP_fixed","DMRP_full")]))
p2 <- ggplot(il, aes(est, m)) + geom_vline(xintercept = -4.92, linetype = 2, colour = "grey50") + geom_errorbarh(aes(xmin = lo, xmax = hi), height = 0) +
  geom_point(size = 2) + labs(x = "Couple-average change in systolic BP (mmHg)", y = NULL) + theme_bw(base_size = 10)
ggsave("fig/fig2_example.png", p2, width = 6.5, height = 3.2, dpi = 300); ggsave("fig/fig2_example.pdf", p2, width = 6.5, height = 3.2)
m <- readRDS("output/illus_misc.rds")
D <- seq(0.01, 0.6, by = 0.005)
cv <- rbind(data.frame(D = D, d = (m$pc_mean + 3) / D, curve = "Effect shrinks to -3 mmHg"), data.frame(D = D, d = m$pc_mean / D, curve = "Effect erased (0 mmHg)"))
cv <- subset(cv, d >= -12)
p3 <- ggplot(cv, aes(D, d, linetype = curve)) + geom_line() + annotate("point", x = m$Delta_V, y = m$delta_V, size = 2.5) +
  annotate("text", x = m$Delta_V, y = m$delta_V, label = "  benchmark: wife's diabetes", hjust = 0, size = 3) +
  scale_y_continuous(limits = c(-12, 0)) + scale_x_continuous(limits = c(0, 0.6)) +
  labs(x = "Imbalance of the trait (trial minus target, within cells)", y = "Extra effect of the trait (mmHg)", linetype = NULL) +
  theme_bw(base_size = 10) + theme(legend.position = "bottom")
ggsave("fig/fig3_sensitivity.png", p3, width = 6, height = 4.2, dpi = 300); ggsave("fig/fig3_sensitivity.pdf", p3, width = 6, height = 4.2)
cat("figures written\n")


==> anc/R/06_shrinkage_arm.R <==
## Shrinkage arm: standard shrink-to-zero MRP vs dyadic pooling, and the EB cell-means check
args <- commandArgs(trailingOnly = TRUE); scen <- args[1]; R <- as.integer(args[2])
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
cfg <- switch(scen, S1 = list(n_S = 1000, n_T = 3800), S2 = list(n_S = 3000, n_T = 800))
tr_pop <- truth(pop)
tau_true <- as.numeric(tapply((pop$tau_w + pop$tau_h) / 2, factor(pop$cell, levels = 1:nrow(CELLS)), mean))
pi_pop <- tabulate(pop$cell, nrow(CELLS)) / nrow(pop)
tau_true[is.na(tau_true)] <- 0
mod0 <- cmdstan_model("stan/dyadic_mrp_shrink0.stan")
outf <- sprintf("output/shrink_%s.rds", scen)
res <- if (file.exists(outf)) readRDS(outf) else list()
if (length(res) >= R) quit(save = "no")
for (r in (length(res) + 1):R) {
  set.seed(1000 * match(scen, c("S1", "S2", "S3")) + r)            # same draws as R/02_simulation.R
  sv <- draw_survey(pop, cfg$n_T); tr <- draw_trial(pop, cfg$n_S, 0)
  si <- survey_inputs(sv); ti <- trial_inputs(tr)
  f0 <- fit_dmrp(mod0, stan_data_shrink0(ti, si), seed = r, iter = 400, chains = 2, par = 2)
  a0 <- summ_draws(f0$draws, "pate_full")
  eb <- eb_cell_means(tr, pi_pop, tau_true)
  res[[r]] <- data.frame(scen = scen, rep = r, truth = tr_pop["c"],
                         shrink0_est = a0$c["est"], shrink0_lo = a0$c["lo"], shrink0_hi = a0$c["hi"],
                         shrink0_div = f0$divergent, shrink0_rhat = f0$max_rhat,
                         eb_est = eb["est"], eb_pred_bias = eb["pred_bias"], eb_lambda = eb["mean_lambda_T"])
  saveRDS(res, outf); cat(scen, r, format(Sys.time()), "\n")
}


==> anc/R/07_bounds.R <==
## Sharp bounds on the population effect when the target survey does not link spouses.
## Only the wife-type and husband-type margins within couple race are used; the pairing is unknown.
## Bounds = discrete optimal transport (Kantorovich LP) per race; closed form for one binary x binary interaction.
source("R/functions.R"); library(lpSolve)
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
set.seed(2027); tr <- draw_trial(pop, 1000)                         # same trial as R/04_illustration.R
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv)
si <- survey_inputs(sv); ti <- trial_inputs(tr)
mod <- cmdstan_model("stan/dyadic_mrp.stan")
fit <- mod$sample(data = stan_data(ti, si), seed = 2027, chains = 4, parallel_chains = 2,
                  iter_warmup = 1000, iter_sampling = 1000, refresh = 0, show_messages = FALSE, show_exceptions = FALSE)
dr <- fit$draws(c("tau0", "theta_w", "theta_h", "pate_fixed", "pate_indep"), format = "draws_matrix")
keep <- round(seq(1, nrow(dr), length.out = 400))
tauc_draw <- function(i) {                                          # couple-average effect in every cell
  tw <- as.numeric(dr[i, "tau0[1]"]) + DM$Zw %*% as.numeric(dr[i, grep("^theta_w", colnames(dr))])
  th <- as.numeric(dr[i, "tau0[2]"]) + DM$Zh %*% as.numeric(dr[i, grep("^theta_h", colnames(dr))])
  as.numeric((tw + th) / 2)
}
## cell index pieces: race (1..4), wife type a (1..18), husband type b (1..18)
Cd <- as.data.frame(CELLS)
a_type <- (Cd$w_age - 1) + 3 * (Cd$w_bmi - 1) + 9 * (Cd$w_dm - 1) + 1
b_type <- (Cd$h_age - 1) + 3 * (Cd$h_bmi - 1) + 9 * (Cd$h_dm - 1) + 1
pi_j <- si$pi_ht
pr <- tapply(pi_j, Cd$race, sum)
pw <- lapply(1:4, function(r) as.numeric(tapply(pi_j[Cd$race == r], a_type[Cd$race == r], sum)) / pr[r])
ph <- lapply(1:4, function(r) as.numeric(tapply(pi_j[Cd$race == r], b_type[Cd$race == r], sum)) / pr[r])
cost_mat <- function(tc, r) { M <- matrix(0, 18, 18); idx <- which(Cd$race == r); M[cbind(a_type[idx], b_type[idx])] <- tc[idx]; M }
ot_bounds <- function(tc) {
  lo <- hi <- 0
  for (r in 1:4) {
    M <- cost_mat(tc, r); s <- 1e6   # scale masses to avoid tiny numbers in the LP
    rs <- pw[[r]] * s; cs <- ph[[r]] * s; cs <- cs * sum(rs) / sum(cs)
    lmin <- lp.transport(M, "min", rep("=", 18), rs, rep("=", 18), cs, integers = NULL)$objval / s
    lmax <- lp.transport(M, "max", rep("=", 18), rs, rep("=", 18), cs, integers = NULL)$objval / s
    lo <- lo + pr[r] * lmin; hi <- hi + pr[r] * lmax
  }
  c(lo = unname(lo), hi = unname(hi))
}
## closed form (fitted model has one cross-partner interaction: own dm x partner dm)
qw <- sapply(1:4, function(r) sum(pi_j[Cd$race == r & Cd$w_dm == 2]) / pr[r])
qh <- sapply(1:4, function(r) sum(pi_j[Cd$race == r & Cd$h_dm == 2]) / pr[r])
pboth <- sapply(1:4, function(r) sum(pi_j[Cd$race == r & Cd$w_dm == 2 & Cd$h_dm == 2]) / pr[r])
fr_lo <- pmax(0, qw + qh - 1); fr_hi <- pmin(qw, qh)
plackett <- function(psi, a, b) { if (abs(psi - 1) < 1e-9) return(a * b)
  S <- 1 + (psi - 1) * (a + b); (S - sqrt(S^2 - 4 * psi * (psi - 1) * a * b)) / (2 * (psi - 1)) }
or_true <- pboth * (1 - qw - qh + pboth) / ((qw - pboth) * (qh - pboth))
cat("race shares:", round(pr, 3), "\nwife dm:", round(qw, 3), "\nhusband dm:", round(qh, 3),
    "\nP(both):", round(pboth, 4), "\nFrechet range:", paste(round(fr_lo, 3), round(fr_hi, 3), sep = "-"),
    "\nspousal diabetes odds ratio by race:", round(or_true, 2), "\n")
out <- t(sapply(keep, function(i) {
  tc <- tauc_draw(i); b <- ot_bounds(tc)
  thdd <- 0.5 * as.numeric(dr[i, "theta_w[11]"] + dr[i, "theta_h[11]"])     # couple-average dm x dm coefficient
  # closed form: PATE_indep + thdd * sum_r pr (Frechet end - qw qh)
  ind <- sum(pi_j * tc) - thdd * sum(pr * (pboth - qw * qh))     # = independent-pairing value
  cf <- ind + thdd * sum(pr * (c(fr_lo) - qw * qh)); cf2 <- ind + thdd * sum(pr * (fr_hi - qw * qh))
  c(lo = b[["lo"]], hi = b[["hi"]], cf_lo = min(cf, cf2), cf_hi = max(cf, cf2),
    linked = sum(pi_j * tc), indep = ind, thdd = thdd)
}))
cat("max |LP - closed form|:", max(abs(out[, "lo"] - out[, "cf_lo"]), abs(out[, "hi"] - out[, "cf_hi"])), "\n")
q <- function(x) c(mean = mean(x), lo = unname(quantile(x, .025)), hi = unname(quantile(x, .975)))
summ <- rbind(lower_bound = q(out[, "lo"]), upper_bound = q(out[, "hi"]), linked = q(out[, "linked"]),
              independent = q(out[, "indep"]), width = q(out[, "hi"] - out[, "lo"]), dmdm = q(out[, "thdd"]))
print(round(summ, 3))
cat("share of draws with linked value inside bounds:", mean(out[, "linked"] >= out[, "lo"] - 1e-9 & out[, "linked"] <= out[, "hi"] + 1e-9), "\n")
cat("posterior P(upper bound < 0):", mean(out[, "hi"] < 0), "  P(upper bound < -3):", mean(out[, "hi"] < -3), "\n")
## odds-ratio dial: assumed spousal diabetes odds ratio (common across race)
psis <- c(1, 1.25, 1.5, 2, 3, 5, 10)
dial <- t(sapply(psis, function(psi) { pb <- mapply(plackett, psi, qw, qh)
  v <- out[, "indep"] + out[, "thdd"] * sum(pr * (pb - qw * qh)); q(v) }))
dial <- data.frame(odds_ratio = psis, dial)
print(round(dial, 3))
write.csv(as.data.frame(summ), "output/bounds_summary.csv"); write.csv(dial, "output/bounds_dial.csv", row.names = FALSE)
saveRDS(list(out = out, pr = pr, qw = qw, qh = qh, pboth = pboth, or_true = or_true), "output/bounds_draws.rds")


==> anc/R/08_summarise_shrink.R <==
## Summarise the shrinkage arm against the dyadic-pooling results of R/02_simulation.R (same replicates)
out <- list()
for (scen in c("S1", "S2")) {
  f <- sprintf("output/shrink_%s.rds", scen); if (!file.exists(f)) next
  x <- do.call(rbind, readRDS(f)); R <- nrow(x)
  d <- do.call(rbind, lapply(readRDS(sprintf("output/sim_%s.rds", scen))[1:R], function(z) subset(z$rows, estimator == "DMRP_full" & target == "c")))
  e0 <- x$shrink0_est - x$truth; e1 <- d$est - d$truth; eb <- x$eb_est - x$truth
  cv0 <- mean(x$shrink0_lo <= x$truth & x$shrink0_hi >= x$truth); cv1 <- mean(d$lo <= d$truth & d$hi >= d$truth)
  out[[scen]] <- data.frame(scen = scen, R = R,
    method = c("Dyadic pooling (proposed)", "Shrink to zero (standard MRP)", "Saturated cell means, EB shrinkage"),
    bias = c(mean(e1), mean(e0), mean(eb)), mcse = c(sd(e1), sd(e0), sd(eb)) / sqrt(R),
    rmse = c(sqrt(mean(e1^2)), sqrt(mean(e0^2)), sqrt(mean(eb^2))),
    coverage = c(cv1, cv0, NA), width = c(mean(d$hi - d$lo), mean(x$shrink0_hi - x$shrink0_lo), NA),
    predicted_bias = c(NA, NA, mean(x$eb_pred_bias)), mean_lambda = c(NA, NA, mean(x$eb_lambda)))
  cat(scen, ": shrink0 divergences in", sum(x$shrink0_div > 0), "of", R, "reps; max rhat", round(max(x$shrink0_rhat), 3), "\n")
}
o <- do.call(rbind, out); print(o, digits = 3, row.names = FALSE); write.csv(o, "output/shrink_summary.csv", row.names = FALSE)


==> anc/R/09_pooling_arm.R <==
## Pooling-isolation arm: separate / partial / complete pooling across partners,
## identical coding (reference) and priors. P1 = main truth (S1 design, same replicates);
## P2 = asymmetric truth where wives respond to their own diabetes and husbands to their wife's.
args <- commandArgs(trailingOnly = TRUE); scen <- args[1]; R <- as.integer(args[2])
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1, asym = (scen == "P2"))
tr_pop <- truth(pop)
mod <- cmdstan_model("stan/dyadic_mrp_pool.stan")
outf <- sprintf("output/pool_%s.rds", scen)
res <- if (file.exists(outf)) readRDS(outf) else list()
if (length(res) >= R) quit(save = "no")
for (r in (length(res) + 1):R) {
  set.seed(1000 + r)                       # same survey and trial draws as S1 replicate r
  sv <- draw_survey(pop, 3800); tr <- draw_trial(pop, 1000, 0)
  si <- survey_inputs(sv); ti <- trial_inputs(tr)
  rows <- list()
  for (m in 0:2) {
    sd <- stan_data(ti, si); sd$pool_mode <- m
    f <- fit_dmrp(mod, sd, seed = r, iter = 400, chains = 2, par = 2)
    a <- summ_draws(f$draws, "pate_full")
    rows[[m + 1]] <- do.call(rbind, lapply(c("w", "h", "c"), function(p)
      data.frame(scen = scen, rep = r, mode = c("separate", "partial", "complete")[m + 1], target = p,
                 est = a[[p]]["est"], lo = a[[p]]["lo"], hi = a[[p]]["hi"], truth = tr_pop[p],
                 div = f$divergent, rhat = f$max_rhat)))
  }
  res[[r]] <- do.call(rbind, rows); saveRDS(res, outf); cat(scen, r, format(Sys.time()), "\n")
}


==> anc/R/10_overlap_support.R <==
## (a) Trial support in the target, (b) partner-additive identification via the support graph,
## (c) index-patient trial that never enrolls couples where neither partner has diabetes,
## (d) decision analysis for missing linkage.
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv)
si <- survey_inputs(sv); piT <- si$pi_ht
Cd <- as.data.frame(CELLS)
a_type <- (Cd$w_age - 1) + 3 * (Cd$w_bmi - 1) + 9 * (Cd$w_dm - 1) + 1
b_type <- (Cd$h_age - 1) + 3 * (Cd$h_bmi - 1) + 9 * (Cd$h_dm - 1) + 1
support <- function(tr, piT) {
  n1 <- tabulate(tr$cell[tr$arm == 1], nrow(CELLS)); n0 <- tabulate(tr$cell[tr$arm == 0], nrow(CELLS))
  c(none = sum(piT[n1 + n0 == 0]), one_arm = sum(piT[(n1 == 0) != (n0 == 0)]),
    sparse = sum(piT[n1 > 0 & n0 > 0 & pmin(n1, n0) < 3]), supported = sum(piT[pmin(n1, n0) >= 3]))
}
## (b) support graph within race: wife types and husband types joined when the cell has both arms
graph_check <- function(tr, piT) {
  n1 <- tabulate(tr$cell[tr$arm == 1], nrow(CELLS)); n0 <- tabulate(tr$cell[tr$arm == 0], nrow(CELLS))
  ok <- n1 > 0 & n0 > 0; out <- list()
  for (r in 1:4) {
    idx <- which(Cd$race == r)
    pw <- tapply(piT[idx], a_type[idx], sum); ph <- tapply(piT[idx], b_type[idx], sum)
    comp <- 1:36                                    # union-find over 18 wife + 18 husband nodes
    find <- function(x) { while (comp[x] != x) x <- comp[x]; x }
    for (j in idx[ok[idx]]) { u <- find(a_type[j]); v <- find(18 + b_type[j]); if (u != v) comp[u] <- v }
    roots <- sapply(1:36, find)
    imb <- sapply(unique(roots), function(k) sum(pw[which(roots[1:18] == k)]) - sum(ph[which(roots[19:36] == k)]))
    out[[r]] <- c(race = r, components = length(unique(roots)), imbalance = sum(abs(imb)),
                  edges = sum(ok[idx]))
  }
  do.call(rbind, out)
}
set.seed(2027); tr_ill <- draw_trial(pop, 1000)
cat("(a) target weight by trial support, worked-example trial:\n"); print(round(support(tr_ill, piT), 3))
sup <- t(sapply(1:150, function(r) { set.seed(1000 + r); invisible(draw_survey(pop, 3800)); support(draw_trial(pop, 1000, 0), piT) }))
cat("    average over the 150 S1 trials:\n"); print(round(colMeans(sup), 3))
nei <- with(Cd, w_dm == 1 & h_dm == 1)
n1 <- tabulate(tr_ill$cell[tr_ill$arm == 1], nrow(CELLS)); n0 <- tabulate(tr_ill$cell[tr_ill$arm == 0], nrow(CELLS))
cat("    neither-diabetes couples: target share", round(sum(piT[nei]), 3), "; trial couples", sum((n1 + n0)[nei]),
    "; target share in cells with both arms", round(sum(piT[nei & n1 > 0 & n0 > 0]), 3), "\n")
cat("(b) support graph by race, worked-example trial:\n"); print(graph_check(tr_ill, piT))
## (c) index-patient design: only couples with at least one partner with diabetes
mod <- cmdstan_model("stan/dyadic_mrp.stan")
pop_idx <- pop[pop$w_dm == 1 | pop$h_dm == 1, ]
set.seed(2028); tr_idx <- draw_trial(pop_idx, 1000)
ti <- trial_inputs(tr_idx)
fit <- mod$sample(data = stan_data(ti, si), seed = 2028, chains = 4, parallel_chains = 2,
                  iter_warmup = 1000, iter_sampling = 1000, refresh = 0, show_messages = FALSE, show_exceptions = FALSE)
dr <- fit$draws(c("pate_full", "theta_bar", "theta_w", "theta_h"), format = "draws_matrix")
pc <- as.numeric(dr[, "pate_full[3]"]); eta <- 0.5 * as.numeric(dr[, "theta_w[11]"] + dr[, "theta_h[11]"])
p00 <- sum(piT[nei])
lm1 <- lm(pc ~ eta)
cat("(c) index-patient trial: PATE_c posterior mean", round(mean(pc), 2), "95% [", round(quantile(pc, .025), 2), ",",
    round(quantile(pc, .975), 2), "]; truth", round(truth(pop)["c"], 2), "\n")
cat("    eta (dm x dm, couple average): posterior mean", round(mean(eta), 2), "sd", round(sd(eta), 2),
    "(prior sd of theta_bar = 5); corr(PATE, eta) =", round(cor(pc, eta), 3), "\n")
cat("    slope of PATE on eta:", round(coef(lm1)[2], 3), " vs theory pi_T(00) =", round(p00, 3),
    "; intercept (additive part):", round(coef(lm1)[1], 2), "\n")
for (rng in list(c(-4, 0), c(-6, 2))) cat("    identified set for eta in [", rng[1], ",", rng[2], "]: [",
    round(coef(lm1)[1] + min(rng * p00), 2), ",", round(coef(lm1)[1] + max(rng * p00), 2), "]\n")
cat("    implied value at the true eta = -2:", round(coef(lm1)[1] - 2 * p00, 2), "\n")
saveRDS(list(pc = pc, eta = eta, p00 = p00, coef = coef(lm1), sup = sup), "output/overlap_index.rds")
## (d) decision analysis: hold the independent-pairing estimate at a value that meets the threshold
pr <- tapply(piT, Cd$race, sum)
qw <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$w_dm == 2]) / pr[r]); qh <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$h_dm == 2]) / pr[r])
plackett <- function(psi, a, b) { if (abs(psi - 1) < 1e-9) return(a * b); S <- 1 + (psi - 1) * (a + b); (S - sqrt(S^2 - 4 * psi * (psi - 1) * a * b)) / (2 * (psi - 1)) }
ind <- sum(pr * qw * qh); hi_f <- sum(pr * pmin(qw, qh)); lo_f <- sum(pr * pmax(0, qw + qh - 1))
or1 <- sum(pr * mapply(plackett, 1, qw, qh)); or3 <- sum(pr * mapply(plackett, 3, qw, qh))
est_ind <- -5.5; thr <- -5
g <- data.frame(theta = seq(-10, 10, by = 0.5))
g$lower <- est_ind + pmin(g$theta * (lo_f - ind), g$theta * (hi_f - ind))
g$upper <- est_ind + pmax(g$theta * (lo_f - ind), g$theta * (hi_f - ind))
g$or_lo <- est_ind + pmin(g$theta * (or1 - ind), g$theta * (or3 - ind)); g$or_hi <- est_ind + pmax(g$theta * (or1 - ind), g$theta * (or3 - ind))
cat("(d) sum pi q_w q_h =", round(ind, 4), " Frechet range of sum pi P11: [", round(lo_f, 4), ",", round(hi_f, 4), "]; OR 3:", round(or3, 4), "\n")
cat("    bounds straddle -5 when theta >", round((thr - est_ind) / (hi_f - ind), 2), "or theta <", round((thr - est_ind) / (lo_f - ind), 2), "\n")
cat("    with OR known in [1,3], straddle when theta >", round((thr - est_ind) / (or3 - ind), 2), "\n")
write.csv(g, "output/linkage_decision_grid.csv", row.names = FALSE)


==> anc/R/11_summarise_pooling.R <==
## Summarise the pooling-isolation arm
o <- list()
for (scen in c("P1", "P2")) {
  f <- sprintf("output/pool_%s.rds", scen); if (!file.exists(f)) next
  x <- do.call(rbind, readRDS(f)); x$err <- x$est - x$truth; x$cov <- x$lo <= x$truth & x$hi >= x$truth
  a <- aggregate(cbind(bias = err, cover = cov, width = hi - lo) ~ scen + mode + target, x, mean)
  a$mcse <- aggregate(err ~ scen + mode + target, x, function(e) sd(e) / sqrt(length(e)))$err
  a$rmse <- aggregate(err ~ scen + mode + target, x, function(e) sqrt(mean(e^2)))$err
  a$R <- aggregate(err ~ scen + mode + target, x, length)$err
  a$div_reps <- aggregate(div ~ scen + mode + target, x, function(d) sum(d > 0))$div
  o[[scen]] <- a
}
o <- do.call(rbind, o); o <- o[order(o$scen, o$target, match(o$mode, c("separate", "partial", "complete"))), ]
print(o, digits = 3, row.names = FALSE); write.csv(o, "output/pool_summary.csv", row.names = FALSE)


==> anc/R/12_joint_bounds.R <==
## Joint sharp bounds under limited trial overlap AND missing partner linkage.
## Model: partner-additive effects plus one interaction eta * D_w * D_h (the fitted Stan model).
## Index-patient trial: no couples where neither partner has diabetes -> eta not identified.
## PATE(eta) = PATE(0) + eta * P_T(00), with PATE(0) computed directly from the supported effects.
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv)
si <- survey_inputs(sv); piT <- si$pi_ht
Cd <- as.data.frame(CELLS); pr <- tapply(piT, Cd$race, sum)
qw <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$w_dm == 2]) / pr[r])
qh <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$h_dm == 2]) / pr[r])
nei <- Cd$w_dm == 1 & Cd$h_dm == 1
p00_link <- sum(piT[nei])
## P_T(00) = sum_r pi_r (1 - qw - qh + P11_r); Frechet and odds-ratio ranges for P11
plackett <- function(psi, a, b) { if (abs(psi - 1) < 1e-9) return(a * b); S <- 1 + (psi - 1) * (a + b); (S - sqrt(S^2 - 4 * psi * (psi - 1) * a * b)) / (2 * (psi - 1)) }
p00_of <- function(p11) sum(pr * (1 - qw - qh + p11))
p00_fr <- c(p00_of(pmax(0, qw + qh - 1)), p00_of(pmin(qw, qh)))
p00_or <- c(p00_of(mapply(plackett, 1, qw, qh)), p00_of(mapply(plackett, 3, qw, qh)))
cat("P_T(00): linked", round(p00_link, 4), "| Frechet", round(p00_fr, 4), "| OR 1-3", round(p00_or, 4), "\n")
mod <- cmdstan_model("stan/dyadic_mrp.stan")
fit_draws <- function(tr, seed) {
  f <- mod$sample(data = stan_data(trial_inputs(tr), si), seed = seed, chains = 4, parallel_chains = 2,
                  iter_warmup = 1000, iter_sampling = 1000, refresh = 0, show_messages = FALSE, show_exceptions = FALSE)
  d <- f$draws(c("tau0", "theta_w", "theta_h"), format = "draws_matrix")
  dg <- f$diagnostic_summary(quiet = TRUE); sm <- f$summary(c("tau0", "theta_bar"))
  cat("  fit: divergences", sum(dg$num_divergent), " max rhat", round(max(sm$rhat), 3), " min ess", round(min(sm$ess_bulk)), "\n")
  TW <- as.numeric(d[, "tau0[1]"]) + as.matrix(d[, grep("^theta_w", colnames(d))]) %*% t(DM$Zw)   # draws x cells
  TH <- as.numeric(d[, "tau0[2]"]) + as.matrix(d[, grep("^theta_h", colnames(d))]) %*% t(DM$Zh)
  TC <- (TW + TH) / 2
  eta <- 0.5 * as.numeric(d[, "theta_w[11]"] + d[, "theta_h[11]"])
  list(pate = as.numeric(TC %*% piT), pate_ind = as.numeric(TC %*% si$pi_indep), eta = eta, TC = TC)
}
## (A) index-patient trial: only couples with at least one partner with diabetes
pop_idx <- pop[pop$w_dm == 1 | pop$h_dm == 1, ]
set.seed(2028); trA <- draw_trial(pop_idx, 1000)
cat("Index-patient trial (1,000 couples)\n"); A <- fit_draws(trA, 2028)
## (B) same trial plus 300 couples in which neither partner has diabetes (closes the cycle)
pop00 <- pop[pop$w_dm == 0 & pop$h_dm == 0, ]
set.seed(2029); add <- draw_trial(pop00, 300); trB <- rbind(trA, add)
cat("Index-patient trial + 300 couples without diabetes\n"); B <- fit_draws(trB, 2029)
## PATE(0) = PATE - eta * P_T(00): keeps the fitted effects of the three enrolled types and extrapolates
## couples without diabetes additively (tau00 = tau10 + tau01 - tau11). Not the same as dropping eta*D_w*D_h.
## Identity check: because D_w D_h = D_w + D_h - 1 on the index support, PATE = PATE(0) + eta * P(00) draw by draw.
pate0 <- function(X) as.numeric((X$TC - outer(X$eta, as.numeric(nei))) %*% piT)
A0 <- pate0(A); B0 <- pate0(B)
cat("identity check |PATE - PATE(0) - eta P00| max:", signif(max(abs(A$pate - A0 - A$eta * p00_link)), 3), "\n")
cat("PATE(0) is margin-only: max |linked - independent-pairing| =", signif(max(abs(A0 - as.numeric((A$TC - outer(A$eta, as.numeric(nei))) %*% si$pi_indep))), 3), "\n")
eta_rng <- c(-4, 0)
q <- function(x, p) unname(quantile(x, p))
corner <- function(base, etas, p00s) { v <- outer(etas, p00s); c(lo = base + min(v), hi = base + max(v)) }
row <- function(label, lo, hi) data.frame(scenario = label, lo_mean = mean(lo), hi_mean = mean(hi), lo_q025 = q(lo, .025), hi_q975 = q(hi, .975))
res <- rbind(
  row("Index trial, unlinked survey", A0 + pmin(eta_rng[1] * p00_fr[1], eta_rng[1] * p00_fr[2], eta_rng[2] * p00_fr[1], eta_rng[2] * p00_fr[2]),
                                      A0 + pmax(eta_rng[1] * p00_fr[1], eta_rng[1] * p00_fr[2], eta_rng[2] * p00_fr[1], eta_rng[2] * p00_fr[2])),
  row("Index trial, unlinked + odds ratio 1-3", A0 + pmin(eta_rng[1] * p00_or[1], eta_rng[1] * p00_or[2], eta_rng[2] * p00_or[1], eta_rng[2] * p00_or[2]),
                                      A0 + pmax(eta_rng[1] * p00_or[1], eta_rng[1] * p00_or[2], eta_rng[2] * p00_or[1], eta_rng[2] * p00_or[2])),
  row("Index trial, linked survey", A0 + min(eta_rng) * p00_link, A0 + max(eta_rng) * p00_link),
  row("Full trial, unlinked survey", B0 + pmin(B$eta * p00_fr[1], B$eta * p00_fr[2]), B0 + pmax(B$eta * p00_fr[1], B$eta * p00_fr[2])),
  row("Full trial, unlinked + odds ratio 1-3", B0 + pmin(B$eta * p00_or[1], B$eta * p00_or[2]), B0 + pmax(B$eta * p00_or[1], B$eta * p00_or[2])),
  row("Full trial, linked survey", B$pate, B$pate))
res$width <- res$hi_mean - res$lo_mean
print(res, digits = 3, row.names = FALSE)
cat("truth (couple average):", round(truth(pop)["c"], 3), " eta truth -2\n")
cat("A: PATE(0) mean", round(mean(A0), 3), "95%", round(q(A0, c(.025, .975)), 2), "| eta posterior mean", round(mean(A$eta), 2), "sd", round(sd(A$eta), 2), "\n")
cat("B: PATE(0) mean", round(mean(B0), 3), "| eta posterior mean", round(mean(B$eta), 2), "sd", round(sd(B$eta), 2), "95%", round(q(B$eta, c(.025, .975)), 2), "\n")
write.csv(res, "output/joint_bounds.csv", row.names = FALSE)
saveRDS(list(A0 = A0, B0 = B0, etaA = A$eta, etaB = B$eta, p00 = c(link = p00_link, fr = p00_fr, or = p00_or)), "output/joint_bounds_draws.rds")


==> anc/R/13_recruitment.R <==
## Recruitment-size study: how much does adding couples without diabetes to an index-patient
## trial buy, with and without spousal linkage in the target survey?
args <- commandArgs(trailingOnly = TRUE); R <- if (length(args)) as.integer(args[1]) else 30
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1); truth_c <- unname(truth(pop)["c"])
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv)
si <- survey_inputs(sv); piT <- si$pi_ht
Cd <- as.data.frame(CELLS); pr <- tapply(piT, Cd$race, sum)
qw <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$w_dm == 2]) / pr[r])
qh <- sapply(1:4, function(r) sum(piT[Cd$race == r & Cd$h_dm == 2]) / pr[r])
nei <- Cd$w_dm == 1 & Cd$h_dm == 1; p00 <- sum(piT[nei])
p00_of <- function(p11) sum(pr * (1 - qw - qh + p11))
p00_fr <- c(p00_of(pmax(0, qw + qh - 1)), p00_of(pmin(qw, qh)))
eta_rng <- c(-4, 0)
mod <- cmdstan_model("stan/dyadic_mrp.stan")
pop_idx <- pop[pop$w_dm == 1 | pop$h_dm == 1, ]; pop00 <- pop[pop$w_dm == 0 & pop$h_dm == 0, ]
sizes <- c(0, 100, 300, 600, 1000)
outf <- "output/recruitment.rds"; res <- if (file.exists(outf)) readRDS(outf) else list()
q <- function(x, p) unname(quantile(x, p))
for (r in seq_len(R)) {
  if (r <= length(res)) next
  set.seed(3000 + r); base <- draw_trial(pop_idx, 1000)
  set.seed(4000 + r); extra <- draw_trial(pop00, max(sizes))
  rows <- list()
  for (k in sizes) {
    tr <- if (k == 0) base else rbind(base, extra[seq_len(k), ])
    f <- mod$sample(data = stan_data(trial_inputs(tr), si), seed = r, chains = 2, parallel_chains = 2,
                    iter_warmup = 500, iter_sampling = 750, refresh = 0, show_messages = FALSE, show_exceptions = FALSE)
    d <- f$draws(c("tau0", "theta_w", "theta_h"), format = "draws_matrix")
    TW <- as.numeric(d[, "tau0[1]"]) + as.matrix(d[, grep("^theta_w", colnames(d))]) %*% t(DM$Zw)
    TH <- as.numeric(d[, "tau0[2]"]) + as.matrix(d[, grep("^theta_h", colnames(d))]) %*% t(DM$Zh)
    TC <- (TW + TH) / 2; eta <- 0.5 * as.numeric(d[, "theta_w[11]"] + d[, "theta_h[11]"])
    pate <- as.numeric(TC %*% piT); P0 <- pate - eta * p00
    for (link in c("linked", "unlinked")) {
      P <- if (link == "linked") c(p00, p00) else p00_fr
      if (k == 0) { lo <- P0 + min(outer(eta_rng, P)); hi <- P0 + max(outer(eta_rng, P)) }
      else { lo <- P0 + pmin(eta * P[1], eta * P[2]); hi <- P0 + pmax(eta * P[1], eta * P[2]) }
      rows[[length(rows) + 1]] <- data.frame(rep = r, added = k, survey = link, id_width = mean(hi - lo),
        lo = q(lo, .025), hi = q(hi, .975), mid = mean((lo + hi) / 2), truth = truth_c,
        div = sum(f$diagnostic_summary(quiet = TRUE)$num_divergent))
    }
  }
  res[[r]] <- do.call(rbind, rows); saveRDS(res, outf); cat("rep", r, format(Sys.time()), "\n")
}
x <- do.call(rbind, res); x$total <- x$hi - x$lo; x$cover <- x$lo <= x$truth & x$hi >= x$truth
s <- aggregate(cbind(id_width, total, cover, bias = mid - truth) ~ added + survey, x, mean)
s$R <- aggregate(id_width ~ added + survey, x, length)$id_width
s$div_fits <- aggregate(div ~ added + survey, x, function(z) sum(z > 0))$div
print(s[order(s$survey, s$added), ], digits = 3, row.names = FALSE)
write.csv(s[order(s$survey, s$added), ], "output/recruitment_summary.csv", row.names = FALSE)


==> anc/R/14_paper_figures.R <==
## Publication figures for the arXiv version (fig/paper_*.pdf)
suppressPackageStartupMessages(library(ggplot2))
th <- theme_bw(base_size = 10) + theme(panel.grid.minor = element_blank())
## Figure 1: what each data source buys (joint bounds)
jb <- read.csv("output/joint_bounds.csv")
jb$s <- factor(jb$scenario, levels = rev(jb$scenario))
jb$trial <- ifelse(grepl("^Index", jb$scenario), "Index-patient trial", "Index trial + 300 couples without diabetes")
p1 <- ggplot(jb, aes(y = s)) + geom_vline(xintercept = -4.92, colour = "black", linewidth = 0.4) +
  geom_vline(xintercept = -5, linetype = 2, colour = "grey45") +
  geom_errorbarh(aes(xmin = lo_q025, xmax = hi_q975), height = 0, colour = "grey55") +
  geom_errorbarh(aes(xmin = lo_mean, xmax = hi_mean), height = 0, linewidth = 3.5, colour = "grey20") +
  geom_point(data = subset(jb, width < 0.01), aes(x = lo_mean), size = 2.5) +
  labs(x = "Couple-average effect on systolic BP (mmHg)", y = NULL) + th
ggsave("fig/paper_fig1_joint_bounds.pdf", p1, width = 6.5, height = 2.9)
## Figure 3: simulation (bias, coverage, RMSE) for the couple-average effect
key <- read.csv("output/sim_summary.csv"); k <- subset(key, target == "c" & estimator %in% c("DIM", "IPW", "ACTOR", "DMRP_full"))
lab <- c(DIM = "Trial difference in means", IPW = "IPW with survey weights", ACTOR = "Actor-only adjustment", DMRP_full = "Dyadic MRP")
k$m <- factor(lab[k$estimator], levels = rev(lab)); k$mcse <- k$emp_sd / sqrt(k$R)
k$sc <- factor(k$scen, levels = c("S1", "S2", "S3"), labels = c("S1: base", "S2: large trial, small survey", "S3: unmeasured modifier"))
long <- rbind(data.frame(k[, c("m", "sc")], panel = "Bias (mmHg)", v = k$bias, lo = k$bias - 1.96 * k$mcse, hi = k$bias + 1.96 * k$mcse, ref = 0),
              data.frame(k[, c("m", "sc")], panel = "Coverage of 95% interval", v = k$coverage, lo = NA, hi = NA, ref = 0.95),
              data.frame(k[, c("m", "sc")], panel = "RMSE (mmHg)", v = k$rmse, lo = NA, hi = NA, ref = NA))
p3 <- ggplot(long, aes(v, m)) + geom_vline(aes(xintercept = ref), linetype = 2, colour = "grey50", na.rm = TRUE) +
  geom_errorbarh(aes(xmin = lo, xmax = hi), height = 0, na.rm = TRUE) + geom_point(size = 1.8) +
  facet_grid(sc ~ panel, scales = "free_x") + labs(x = NULL, y = NULL) + th + theme(strip.text.y = element_text(size = 7.5))
ggsave("fig/paper_fig3_simulation.pdf", p3, width = 7, height = 4.6)
## Figure 4: when missing linkage changes a decision
g <- read.csv("output/linkage_decision_grid.csv")
p4 <- ggplot(g, aes(theta)) + geom_ribbon(aes(ymin = lower, ymax = upper), fill = "grey80") +
  geom_ribbon(aes(ymin = or_lo, ymax = or_hi), fill = "grey45") + geom_hline(yintercept = -5.5, linewidth = 0.3) +
  geom_hline(yintercept = -5, linetype = 2) + geom_vline(xintercept = c(-8.33, 3.36), linetype = 3) +
  labs(x = "Both-diabetic interaction (mmHg)", y = "Couple-average effect (mmHg)") + th
ggsave("fig/paper_fig4_linkage_decision.pdf", p4, width = 5.6, height = 3.4)
## Figure 5: worked example estimators
il <- read.csv("output/illus_estimates.csv"); il <- subset(il, target == "c")
lab2 <- c(DIM = "Trial difference in means", Trial_model = "Trial model (trial cell mix)", IPW = "IPW with survey weights",
          ACTOR = "Actor-only adjustment", DMRP_indep = "Dyadic MRP, independent pairing", DMRP_fixed = "Dyadic MRP, fixed shares", DMRP_full = "Dyadic MRP, modeled shares")
il$m <- factor(lab2[il$estimator], levels = rev(lab2))
p5 <- ggplot(il, aes(est, m)) + geom_vline(xintercept = -4.92, linetype = 2) + geom_errorbarh(aes(xmin = lo, xmax = hi), height = 0) +
  geom_point(size = 2) + labs(x = "Couple-average effect on systolic BP (mmHg)", y = NULL) + th
ggsave("fig/paper_fig5_example.pdf", p5, width = 6, height = 2.8)
## Figure 2: recruitment (if available)
if (file.exists("output/recruitment_summary.csv")) {
  rs <- read.csv("output/recruitment_summary.csv")
  rl <- rbind(data.frame(added = rs$added, survey = rs$survey, what = "Identified-set width", w = rs$id_width),
              data.frame(added = rs$added, survey = rs$survey, what = "Width of 95% posterior range of the set", w = rs$total))
  p2 <- ggplot(rl, aes(added, w, linetype = survey, shape = survey)) + geom_line() + geom_point(size = 2) +
    facet_wrap(~what, scales = "free_y") + labs(x = "Couples without diabetes added to a 1,000-couple index-patient trial",
    y = "Width (mmHg)", linetype = "Target survey", shape = "Target survey") + th + theme(legend.position = "bottom")
  ggsave("fig/paper_fig2_recruitment.pdf", p2, width = 6.5, height = 3.3)
}
cat("figures done\n")


==> anc/R/15_identification_rank.R <==
## Which effects does the FITTED covariate model identify in the index-patient trial (seed 2028),
## and after adding 300 couples without diabetes (seed 2029)?  Rank of each partner's regression
## design [1, W, A, A*Z] over the trial couples, and estimability of the PATE and PATE(0) rows.
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds"); pop <- build_population(hrs, seed = 1)
sv <- hrs; sv$psecu <- sv$secu; sv$cell <- cell_id(sv); piT <- survey_inputs(sv)$pi_ht
Cd <- as.data.frame(CELLS); p00 <- sum(piT[Cd$w_dm == 1 & Cd$h_dm == 1])
pop_idx <- pop[pop$w_dm == 1 | pop$h_dm == 1, ]; pop00 <- pop[pop$w_dm == 0 & pop$h_dm == 0, ]
set.seed(2028); trA <- draw_trial(pop_idx, 1000)
set.seed(2029); trB <- rbind(trA, draw_trial(pop00, 300))
rk <- function(M) qr(M, tol = 1e-9)$rank
check <- function(tr, p) {
  Z <- DM[[paste0("Z", p)]]; W <- DM[[paste0("W", p)]]; j <- tr$cell; a <- tr$arm
  X <- cbind(1, W[j, ], a, a * Z[j, ])                      # 1 + 9 + 1 + 14 = 25 columns
  zbar <- as.numeric(piT %*% Z)                              # target-weighted effect row
  pate  <- c(rep(0, 1 + ncol(W)), 1, zbar)
  z0 <- zbar; z0[colnames(Z) == "dm_dm"] <- z0[colnames(Z) == "dm_dm"] - p00   # PATE(0) = PATE - eta * P_T(00)
  pate0 <- c(rep(0, 1 + ncol(W)), 1, z0)
  eta <- c(rep(0, 1 + ncol(W)), 0, as.numeric(colnames(Z) == "dm_dm"))
  r <- rk(X); est <- function(v) rk(rbind(X, v)) == r
  c(columns = ncol(X), rank = r, PATE = est(pate), PATE0 = est(pate0), eta = est(eta))
}
out <- rbind(index_wife = check(trA, "w"), index_husband = check(trA, "h"),
             plus300_wife = check(trB, "w"), plus300_husband = check(trB, "h"))
print(out)
## Profile-level support graph (no covariate model): components and balance, both trials
a_type <- (Cd$w_age - 1) + 3 * (Cd$w_bmi - 1) + 9 * (Cd$w_dm - 1) + 1
b_type <- (Cd$h_age - 1) + 3 * (Cd$h_bmi - 1) + 9 * (Cd$h_dm - 1) + 1
graph <- function(tr) {
  n1 <- tabulate(tr$cell[tr$arm == 1], nrow(CELLS)); n0 <- tabulate(tr$cell[tr$arm == 0], nrow(CELLS)); ok <- n1 > 0 & n0 > 0
  t(sapply(1:4, function(r) {
    idx <- which(Cd$race == r); pw <- tapply(piT[idx], a_type[idx], sum); ph <- tapply(piT[idx], b_type[idx], sum)
    comp <- 1:36; find <- function(x) { while (comp[x] != x) x <- comp[x]; x }
    for (j in idx[ok[idx]]) { u <- find(a_type[j]); v <- find(18 + b_type[j]); if (u != v) comp[u] <- v }
    roots <- sapply(1:36, find)
    imb <- sapply(unique(roots), function(k) sum(pw[which(roots[1:18] == k)]) - sum(ph[which(roots[19:36] == k)]))
    c(race = r, components = length(unique(roots)), abs_imbalance = round(sum(abs(imb)), 4))
  }))
}
cat("support graph, index trial:\n"); print(graph(trA)); cat("support graph, plus 300:\n"); print(graph(trB))
write.csv(out, "output/identification_rank.csv")


==> anc/R/16_s3_imbalance.R <==
## S3: the bias formula's quantity Delta-bar = sum_j pi_T(j) {q_S(j) - q_T(j)} (within-cell imbalance,
## target-weighted) versus the raw trial-population prevalence gap.
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)                      # build first: add_unmeasured() sets its own seed,
pop <- add_unmeasured(pop, delta = -3, prev = 0.4)           # so nesting the calls would change U (as in R/02)
pop$cell <- cell_id(pop)
lp <- with(pop, 1.2 * w_dm + 0.8 * h_dm + 0.6 * w_dm * h_dm - 0.7 * (w_age == "75+") -
  0.5 * (h_age == "75+") + 0.5 * (w_bmi == "30+") + 0.5 * (race == "Black") +
  0.3 * (race == "Hispanic") - 0.3 * (race == "Other") + 1 * U)
s <- exp(lp)                                                  # trial selection intensity (lambda_U = 1)
C <- nrow(CELLS); f <- factor(pop$cell, levels = 1:C)
piT <- as.numeric(table(f)) / nrow(pop)
qT <- as.numeric(tapply(pop$U, f, mean)); qS <- as.numeric(tapply(s * pop$U, f, sum) / tapply(s, f, sum))
ok <- piT > 0
Dbar <- sum(piT[ok] * (qS[ok] - qT[ok]))
raw_pop <- mean(pop$U); raw_tr <- sum(s * pop$U) / sum(s)
## empirical check on the 100 S3 trials (same seeds as R/02_simulation.R)
emp <- t(sapply(1:100, function(r) {
  set.seed(3000 + r); invisible(draw_survey(pop, 3800)); tr <- draw_trial(pop, 1000, 1)
  tr$cell <- cell_id(tr); qs <- tapply(tr$U, factor(tr$cell, levels = 1:C), mean)
  m <- !is.na(qs) & ok
  c(raw_trial = mean(tr$U), Dbar_obs_cells = sum(piT[m] * (qs[m] - qT[m])) / sum(piT[m]))
}))
cat(sprintf("population prevalence %.4f | expected trial prevalence %.4f | raw gap %.4f\n", raw_pop, raw_tr, raw_tr - raw_pop))
cat(sprintf("Delta-bar (target-weighted within-cell gap) %.4f -> predicted bias delta*Dbar = %.3f (raw-gap version %.3f)\n",
            Dbar, -3 * Dbar, -3 * (raw_tr - raw_pop)))
cat("over the 100 S3 trials: mean raw trial prevalence", round(mean(emp[, 1]), 4),
    "; mean Delta-bar over cells the trial reaches", round(mean(emp[, 2]), 4), "\n")
## how much of the S3 - S1 shift each estimator shows
s1 <- read.csv("output/sim_summary.csv"); s1 <- s1[s1$target == "c", ]
d <- merge(s1[s1$scen == "S1", c("estimator", "bias")], s1[s1$scen == "S3", c("estimator", "bias")], by = "estimator")
d$shift <- d$bias.y - d$bias.x; print(d, digits = 3)
write.csv(data.frame(raw_pop, raw_tr, raw_gap = raw_tr - raw_pop, Dbar, pred = -3 * Dbar), "output/s3_imbalance.csv", row.names = FALSE)


==> anc/R/17_s3_paired.R <==
## S3 paired check of the bias formula. For each S3 replicate, refit dyadic MRP on the SAME trial and
## survey with the unmeasured trait's effect removed from the outcomes (y_p - A * delta * U).
## The change in bias caused by U is (est_S3 - est_noU) - delta * mean_pop(U); the formula predicts delta * Dbar.
args <- commandArgs(trailingOnly = TRUE); R <- if (length(args)) as.integer(args[1]) else 100
source("R/functions.R")
hrs <- readRDS("data/hrs_couples_2018.rds")
pop <- build_population(hrs, seed = 1)                      # build first: add_unmeasured() sets its own seed,
pop <- add_unmeasured(pop, delta = -3, prev = 0.4)           # so nesting the calls would change U (as in R/02)
delta <- -3
mod <- cmdstan_model("stan/dyadic_mrp.stan")
outf <- "output/s3_paired.rds"; res <- if (file.exists(outf)) readRDS(outf) else list()
for (r in seq_len(R)) {
  if (r <= length(res)) next
  set.seed(3000 + r)
  sv <- draw_survey(pop, 3800); tr <- draw_trial(pop, 1000, 1)
  tr0 <- tr; tr0$y_w <- tr$y_w - tr$arm * delta * tr$U; tr0$y_h <- tr$y_h - tr$arm * delta * tr$U
  si <- survey_inputs(sv)
  f3 <- fit_dmrp(mod, stan_data(trial_inputs(tr), si), seed = r, iter = 400, chains = 2, par = 2)
  f0 <- fit_dmrp(mod, stan_data(trial_inputs(tr0), si), seed = r, iter = 400, chains = 2, par = 2)
  e3 <- summ_draws(f3$draws, "pate_full")$c["est"]; e0 <- summ_draws(f0$draws, "pate_full")$c["est"]
  res[[r]] <- data.frame(rep = r, est_S3 = unname(e3), est_noU = unname(e0), U_trial = mean(tr$U),
                         truth_S3 = truth(pop)["c"], div = f3$divergent + f0$divergent)
  saveRDS(res, outf); cat("rep", r, format(Sys.time()), "\n")
}
x <- do.call(rbind, res)
cat(sprintf("bias with U %.3f | bias without U %.3f\n", mean(x$est_S3 - x$truth_S3), mean(x$est_noU - (x$truth_S3 - delta * mean(pop$U)))))
shift <- (x$est_S3 - x$est_noU) - delta * mean(pop$U)
cat(sprintf("paired change in bias due to U: mean %.3f (MCSE %.3f), R = %d\n", mean(shift), sd(shift) / sqrt(nrow(x)), nrow(x)))
write.csv(data.frame(R = nrow(x), shift = mean(shift), mcse = sd(shift) / sqrt(nrow(x))), "output/s3_paired_summary.csv", row.names = FALSE)


==> anc/R/functions.R <==
## Functions for the dyadic MRP transport study
suppressPackageStartupMessages({ library(survey); library(cmdstanr) })
options(survey.lonely.psu = "adjust")
# cmdstanr finds CmdStan installed by cmdstanr::install_cmdstan() on its own.
# If you installed it somewhere else, set the path here, e.g.
# set_cmdstan_path("C:/Users/<you>/.cmdstan/cmdstan-2.37.0")
if (is.null(tryCatch(cmdstan_path(), error = function(e) NULL)))
  stop("CmdStan not found. Run cmdstanr::install_cmdstan() once, then try again.")

FACT <- c("race", "w_age", "w_bmi", "w_dm", "h_age", "h_bmi", "h_dm")
LEVS <- list(race = c("White","Black","Hispanic","Other"), w_age = c("<65","65-74","75+"),
             w_bmi = c("<25","25-30","30+"), w_dm = 0:1, h_age = c("<65","65-74","75+"),
             h_bmi = c("<25","25-30","30+"), h_dm = 0:1)
NLEV <- sapply(LEVS, length)

## ---------- cell structure ----------
make_cells <- function() {
  g <- expand.grid(lapply(NLEV, seq_len))          # first factor varies fastest
  names(g) <- FACT
  as.matrix(g)
}
CELLS <- make_cells()
cell_id <- function(df) {
  L <- sapply(FACT, function(f) as.integer(factor(df[[f]], levels = LEVS[[f]])))
  if (is.null(dim(L))) L <- matrix(L, nrow = 1)
  mult <- cumprod(c(1, NLEV[-length(NLEV)]))
  as.integer(1 + (L - 1) %*% mult)
}

pair_structure <- function() {
  pr <- t(combn(length(FACT), 2))
  sz <- NLEV[pr[, 1]] * NLEV[pr[, 2]]
  list(pairs = pr, off = as.integer(c(0, cumsum(sz)[-nrow(pr)])), Q = sum(sz),
       moff = as.integer(c(0, cumsum(NLEV)[-length(NLEV)])), M = sum(NLEV))
}
PS <- pair_structure()

## ---------- truth: treatment effects and outcomes ----------
## tau in mmHg change in systolic blood pressure (negative = benefit)
tau_fun <- function(df, partner = c("w", "h"), asym = FALSE) {
  partner <- match.arg(partner)
  o <- if (partner == "w") "w_" else "h_"; p <- if (partner == "w") "h_" else "w_"
  base <- if (partner == "w") -4 else -3
  odm <- df[[paste0(o, "dm")]]; pdm <- df[[paste0(p, "dm")]]
  b_own <- if (!asym) 2.0 else if (partner == "w") 3.5 else 0.5     # asym: wives respond to own diabetes,
  b_ptn <- if (!asym) 2.0 else if (partner == "w") 0.5 else 3.5     # husbands to their wife's diabetes
  base - b_own * odm - 1.5 * (df[[paste0(o, "bmi")]] == "30+") + 1.5 * (df[[paste0(o, "age")]] == "75+") -
    b_ptn * pdm - 2.0 * odm * pdm - 1.0 * (df$race == "Black") - 0.5 * (df$race == "Hispanic") +
    1.0 * (df[[paste0(o, "age")]] == "75+") * (df[[paste0(o, "bmi")]] == "30+")   # not in fitted model
}
prog_fun <- function(df, partner) {
  o <- paste0(partner, "_")
  2.0 * df[[paste0(o, "dm")]] + 1.5 * (df[[paste0(o, "bmi")]] == "30+") + 2.0 * (df$race == "Black") -
    1.0 * (df[[paste0(o, "age")]] == "<65")
}

## ---------- pseudo-population from the HRS couples ----------
build_population <- function(hrs, N_target = 150000, seed = 1, asym = FALSE) {
  set.seed(seed)
  k <- sum(hrs$wt) / N_target
  m <- floor(hrs$wt / k); m <- m + (runif(nrow(hrs)) < (hrs$wt / k - m))
  pop <- hrs[rep(seq_len(nrow(hrs)), m), c("stratum", "secu", FACT)]
  pop$src <- rep(seq_len(nrow(hrs)), m)
  # 4 pseudo-SECUs per real SECU -> 8 per stratum
  pop$psecu <- (pop$secu - 1) * 4 + sample.int(4, nrow(pop), replace = TRUE)
  pop$cell <- cell_id(pop)
  n <- nrow(pop)
  b <- rnorm(n, 0, 5)
  for (p in c("w", "h")) {
    y0 <- -1 + prog_fun(pop, p) + b + rnorm(n, 0, 11)
    pop[[paste0("tau_", p)]] <- tau_fun(pop, p, asym) + rnorm(n, 0, 1)
    pop[[paste0("y0_", p)]] <- y0
  }
  pop$U <- 0L
  rownames(pop) <- NULL
  pop
}
add_unmeasured <- function(pop, delta = -3, prev = 0.4, seed = 2) {
  set.seed(seed)
  pop$U <- rbinom(nrow(pop), 1, prev)
  pop$tau_w <- pop$tau_w + delta * pop$U
  pop$tau_h <- pop$tau_h + delta * pop$U
  pop
}
truth <- function(pop) {
  c(w = mean(pop$tau_w), h = mean(pop$tau_h), c = mean((pop$tau_w + pop$tau_h) / 2))
}

## ---------- target survey draw: 2 of 8 pseudo-SECUs per stratum, Poisson within ----------
draw_survey <- function(pop, n_T = 3800) {
  sel_psu <- unlist(lapply(split(unique(pop[, c("stratum", "psecu")]), ~stratum),
                           function(s) paste(s$stratum, sample(s$psecu, 2))))
  key <- paste(pop$stratum, pop$psecu)
  inpsu <- key %in% sel_psu
  osamp <- ifelse(pop$race %in% c("Black", "Hispanic"), 2, 1)
  f <- n_T / sum(osamp[inpsu])
  p2 <- pmin(1, f * osamp)
  take <- inpsu & (runif(nrow(pop)) < p2)
  s <- pop[take, ]
  s$wt <- 1 / ((2 / 8) * p2[take])
  s
}

## ---------- trial draw ----------
draw_trial <- function(pop, n_S = 1000, lambda_U = 0) {
  lp <- with(pop, 1.2 * w_dm + 0.8 * h_dm + 0.6 * w_dm * h_dm - 0.7 * (w_age == "75+") -
               0.5 * (h_age == "75+") + 0.5 * (w_bmi == "30+") + 0.5 * (race == "Black") +
               0.3 * (race == "Hispanic") - 0.3 * (race == "Other") + lambda_U * U)
  idx <- sample.int(nrow(pop), n_S, prob = exp(lp))
  tr <- pop[idx, ]
  tr$arm <- sample(rep(0:1, length.out = n_S))
  tr$y_w <- tr$y0_w + tr$arm * tr$tau_w
  tr$y_h <- tr$y0_h + tr$arm * tr$tau_h
  tr
}

## ---------- target survey summaries ----------
survey_inputs <- function(sv) {
  C <- nrow(CELLS)
  pi_ht <- as.numeric(tapply(sv$wt, factor(sv$cell, levels = 1:C), sum)); pi_ht[is.na(pi_ht)] <- 0
  pi_ht <- pi_ht / sum(pi_ht)
  # design effect: median over all factor-level margins (Taylor linearization)
  des <- svydesign(ids = ~psecu, strata = ~stratum, weights = ~wt, data = sv, nest = TRUE)
  deffs <- c()
  for (f in FACT) {
    for (l in LEVS[[f]][-1]) {
      sv$.ind <- as.numeric(sv[[f]] == l)
      des <- update(des, .ind = as.numeric(sv[[f]] == l))
      est <- svymean(~.ind, des)
      pp <- coef(est); v_srs <- pp * (1 - pp) / nrow(sv)
      if (pp > 0 && pp < 1) deffs <- c(deffs, as.numeric(vcov(est)) / v_srs)
    }
  }
  deff <- max(1, median(deffs))
  n_eff <- nrow(sv) / deff
  # independent-pairing shares within race
  Cdf <- as.data.frame(CELLS)
  wcell <- interaction(Cdf$race, Cdf$w_age, Cdf$w_bmi, Cdf$w_dm, drop = FALSE)
  hcell <- interaction(Cdf$race, Cdf$h_age, Cdf$h_bmi, Cdf$h_dm, drop = FALSE)
  pr <- tapply(pi_ht, Cdf$race, sum)
  pw <- tapply(pi_ht, wcell, sum); ph <- tapply(pi_ht, hcell, sum)
  pi_indep <- ifelse(pr[Cdf$race] > 0, pw[wcell] * ph[hcell] / pr[Cdf$race], 0)
  cw <- n_eff * pi_ht
  bm <- base_measure(cw)
  # calibrate total concentration to n_eff: Dirichlet(n_eff * [(1 - omega) * pi_ht + omega * m])
  omega <- bm$a0 / (bm$a0 + n_eff)
  list(pi_ht = pi_ht, cw = (1 - omega) * cw, deff = deff, n_eff = n_eff, base_m = bm$m,
       a0 = omega * n_eff, a0_eb = bm$a0, omega = omega,
       pi_indep = as.numeric(pi_indep) / sum(pi_indep))
}

## smoothed log-linear base measure (all main effects + two-way interactions) and
## empirical-Bayes strength a0 from the Dirichlet-multinomial marginal likelihood
base_measure <- function(cw) {
  Cdf <- as.data.frame(lapply(as.data.frame(CELLS), factor))
  Cdf$y <- cw + 1e-3
  fit <- suppressWarnings(glm(y ~ (race + w_age + w_bmi + w_dm + h_age + h_bmi + h_dm)^2,
                              family = quasipoisson(), data = Cdf))
  m <- fitted(fit); m <- m / sum(m)
  n <- sum(cw)
  nll <- function(la) { a <- exp(la)
    -(lgamma(a) - lgamma(a + n) + sum(lgamma(cw + a * m) - lgamma(a * m))) }
  la <- optimize(nll, c(log(1), log(1e6)))$minimum
  list(m = as.numeric(m), a0 = exp(la))
}

## ---------- trial summaries ----------
trial_inputs <- function(tr) {
  key <- paste(tr$cell, tr$arm)
  sp <- split(tr, key)
  G <- length(sp)
  g_cell <- integer(G); g_arm <- integer(G); g_n <- integer(G)
  g_mean <- vector("list", G); S <- matrix(0, 2, 2)
  for (i in seq_len(G)) {
    d <- sp[[i]]; Y <- cbind(d$y_w, d$y_h)
    g_cell[i] <- d$cell[1]; g_arm[i] <- d$arm[1]; g_n[i] <- nrow(d)
    g_mean[[i]] <- colMeans(Y)
    Yc <- sweep(Y, 2, g_mean[[i]]); S <- S + crossprod(Yc)
  }
  pi_trial <- tabulate(tr$cell, nbins = nrow(CELLS)) / nrow(tr)
  list(G = G, g_cell = g_cell, g_arm = g_arm, g_n = g_n, g_mean = g_mean, S_tot = S,
       N_trial = nrow(tr), pi_trial = pi_trial)
}

## design matrices for every couple cell (reference coding)
design_mats <- function() {
  Cd <- as.data.frame(CELLS)   # integer level codes
  mk <- function(own, ptn) {
    Z <- cbind(own_age2 = Cd[[own[1]]] == 2, own_age3 = Cd[[own[1]]] == 3,
               own_bmi2 = Cd[[own[2]]] == 2, own_bmi3 = Cd[[own[2]]] == 3,
               own_dm = Cd[[own[3]]] == 2,
               ptn_age2 = Cd[[ptn[1]]] == 2, ptn_age3 = Cd[[ptn[1]]] == 3,
               ptn_bmi2 = Cd[[ptn[2]]] == 2, ptn_bmi3 = Cd[[ptn[2]]] == 3,
               ptn_dm = Cd[[ptn[3]]] == 2,
               dm_dm = Cd[[own[3]]] == 2 & Cd[[ptn[3]]] == 2,
               race2 = Cd$race == 2, race3 = Cd$race == 3, race4 = Cd$race == 4)
    W <- Z[, c("own_age2","own_age3","own_bmi2","own_bmi3","own_dm","ptn_dm","race2","race3","race4")]
    list(Z = Z * 1, W = W * 1)
  }
  w <- mk(c("w_age","w_bmi","w_dm"), c("h_age","h_bmi","h_dm"))
  h <- mk(c("h_age","h_bmi","h_dm"), c("w_age","w_bmi","w_dm"))
  sub <- cbind(both = Cd$w_dm == 2 & Cd$h_dm == 2, neither = Cd$w_dm == 1 & Cd$h_dm == 1,
               wife_only = Cd$w_dm == 2 & Cd$h_dm == 1, husb_only = Cd$w_dm == 1 & Cd$h_dm == 2,
               wife75 = Cd$w_age == 3, blk_hisp = Cd$race %in% 2:3) * 1
  list(Zw = w$Z, Zh = h$Z, Ww = w$W, Wh = h$W, batch = c(1,1,2,2,3,4,4,5,5,6,7,8,8,8), sub = sub)
}
DM <- design_mats()

stan_data <- function(ti, si) {
  list(C = nrow(CELLS), KZ = ncol(DM$Zw), KW = ncol(DM$Ww), Zw = unname(DM$Zw), Zh = unname(DM$Zh),
       Ww = unname(DM$Ww), Wh = unname(DM$Wh), B = 8L, batch = as.integer(DM$batch),
       G = ti$G, g_cell = ti$g_cell, g_arm = ti$g_arm, g_n = ti$g_n, g_mean = do.call(rbind, ti$g_mean),
       S_tot = ti$S_tot, N_trial = ti$N_trial,
       dir_par = si$cw + si$a0 * si$base_m + 1e-8, pi_ht = si$pi_ht, pi_indep = si$pi_indep,
       pi_trial = ti$pi_trial, NS = ncol(DM$sub), sub = unname(DM$sub))
}

## ---------- comparison estimators ----------
dim_est <- function(tr) {
  out <- list()
  yc <- (tr$y_w + tr$y_h) / 2
  for (nm in c("w", "h", "c")) {
    y <- switch(nm, w = tr$y_w, h = tr$y_h, c = yc)
    tt <- t.test(y[tr$arm == 1], y[tr$arm == 0])
    out[[nm]] <- c(est = unname(diff(rev(tt$estimate))), lo = tt$conf.int[1], hi = tt$conf.int[2])
  }
  out
}

## IPW transport with survey weights (Ackerman et al. 2021 style); Rao-Wu bootstrap
ipw_point <- function(tr, sv) {
  st <- rbind(data.frame(tr[, FACT], S = 1, w = 1), data.frame(sv[, FACT], S = 0, w = sv$wt))
  f <- S ~ race + w_age + w_bmi + w_dm + h_age + h_bmi + h_dm + w_dm:h_dm
  fit <- suppressWarnings(glm(f, family = quasibinomial(), data = st, weights = w))
  p <- fitted(fit)[st$S == 1]
  wt <- (1 - p) / p
  hm <- function(y) sum(wt * y * tr$arm) / sum(wt * tr$arm) - sum(wt * y * (1 - tr$arm)) / sum(wt * (1 - tr$arm))
  c(w = hm(tr$y_w), h = hm(tr$y_h), c = hm((tr$y_w + tr$y_h) / 2))
}
ipw_est <- function(tr, sv, B = 100) {
  pt <- ipw_point(tr, sv)
  bs <- replicate(B, {
    tb <- do.call(rbind, lapply(split(tr, tr$arm), function(d) d[sample.int(nrow(d), replace = TRUE), ]))
    sb <- do.call(rbind, lapply(split(sv, sv$stratum), function(d) {
      ps <- unique(d$psecu); k <- sample(ps, length(ps) - 1, replace = TRUE)
      x <- do.call(rbind, lapply(k, function(q) d[d$psecu == q, ]))
      x$wt <- x$wt * length(ps) / (length(ps) - 1); x }))
    ipw_point(tb, sb)
  })
  lapply(setNames(names(pt), names(pt)), function(nm)
    c(est = unname(pt[nm]), lo = unname(pt[nm] - 1.96 * sd(bs[nm, ])), hi = unname(pt[nm] + 1.96 * sd(bs[nm, ]))))
}

## Individual (actor-only) regression and poststratification, cluster-robust by couple
actor_est <- function(tr, sv) {
  mk <- function(d, p) {
    o <- paste0(p, "_")
    data.frame(age = factor(d[[paste0(o, "age")]], LEVS$w_age), bmi = factor(d[[paste0(o, "bmi")]], LEVS$w_bmi),
               dm = factor(d[[paste0(o, "dm")]], 0:1), race = factor(d$race, LEVS$race))
  }
  res <- list(); grad <- list(); V <- list()
  for (p in c("w", "h")) {
    X0 <- mk(tr, p); X0$arm <- tr$arm; y <- tr[[paste0("y_", p)]]
    fit <- lm(y ~ arm * (age + bmi + dm + race), data = X0)
    X <- model.matrix(fit); e <- resid(fit)
    bread <- solve(crossprod(X)); meat <- crossprod(X * e)
    Vb <- bread %*% meat %*% bread
    S <- mk(sv, p)
    T1 <- model.matrix(~ arm * (age + bmi + dm + race), data = transform(S, arm = 1))
    T0 <- model.matrix(~ arm * (age + bmi + dm + race), data = transform(S, arm = 0))
    g <- colSums((T1 - T0) * sv$wt) / sum(sv$wt)
    res[[p]] <- sum(g * coef(fit)); grad[[p]] <- g; V[[p]] <- Vb
    attr(res[[p]], "Xe") <- X * e
  }
  # couple-level covariance via stacked scores (same couples in both fits)
  Xw <- attr(res$w, "Xe"); Xh <- attr(res$h, "Xe")
  bw <- solve(crossprod(model.matrix(lm(tr$y_w ~ arm * (age + bmi + dm + race), data = transform(mk(tr, "w"), arm = tr$arm)))))
  bh <- solve(crossprod(model.matrix(lm(tr$y_h ~ arm * (age + bmi + dm + race), data = transform(mk(tr, "h"), arm = tr$arm)))))
  cov_wh <- as.numeric(t(grad$w) %*% bw %*% crossprod(Xw, Xh) %*% bh %*% grad$h)
  vw <- as.numeric(t(grad$w) %*% V$w %*% grad$w); vh <- as.numeric(t(grad$h) %*% V$h %*% grad$h)
  est <- c(w = as.numeric(res$w), h = as.numeric(res$h)); est["c"] <- mean(est)
  se <- c(w = sqrt(vw), h = sqrt(vh), c = sqrt((vw + vh + 2 * cov_wh) / 4))
  lapply(setNames(names(est), names(est)), function(nm) c(est = unname(est[nm]), lo = unname(est[nm] - 1.96 * se[nm]), hi = unname(est[nm] + 1.96 * se[nm])))
}

## ---------- Bayesian fit ----------
fit_dmrp <- function(mod, sd, seed = 1, iter = 500, chains = 4, par = 2) {
  fit <- mod$sample(data = sd, seed = seed, chains = chains, parallel_chains = par,
                    iter_warmup = iter, iter_sampling = iter, refresh = 0, show_messages = FALSE,
                    show_exceptions = FALSE, adapt_delta = 0.9)
  dr <- fit$draws(c("pate_full", "pate_fixed", "pate_indep", "sate_model", "tau_sub"), format = "draws_matrix")
  diag <- fit$diagnostic_summary(quiet = TRUE)
  summ <- fit$summary(c("pate_full", "pate_fixed"), "rhat", "ess_bulk")
  list(draws = dr, divergent = sum(diag$num_divergent), max_rhat = max(summ$rhat),
       min_ess = min(summ$ess_bulk), time = fit$time()$total)
}
summ_draws <- function(dr, prefix) {
  nm <- c("w", "h", "c")
  out <- lapply(1:3, function(i) { x <- dr[, sprintf("%s[%d]", prefix, i)]
    c(est = mean(x), lo = unname(quantile(x, 0.025)), hi = unname(quantile(x, 0.975))) })
  setNames(out, nm)
}

## ---------- standard-MRP comparison: full one-hot modifier design (all levels, zero-mean random effects) ----------
design_full <- function() {
  Cd <- as.data.frame(CELLS)
  oh <- function(x, k) sapply(seq_len(k), function(l) as.numeric(x == l))
  mk <- function(own, ptn) {
    dd <- (Cd[[own[3]]] - 1) * 2 + Cd[[ptn[3]]]
    cbind(oh(Cd[[own[1]]], 3), oh(Cd[[own[2]]], 3), oh(Cd[[own[3]]], 2),
          oh(Cd[[ptn[1]]], 3), oh(Cd[[ptn[2]]], 3), oh(Cd[[ptn[3]]], 2), oh(dd, 4), oh(Cd$race, 4))
  }
  list(Zw = mk(c("w_age","w_bmi","w_dm"), c("h_age","h_bmi","h_dm")),
       Zh = mk(c("h_age","h_bmi","h_dm"), c("w_age","w_bmi","w_dm")),
       batch = rep(1:8, c(3, 3, 2, 3, 3, 2, 4, 4)))
}
DF <- design_full()
stan_data_shrink0 <- function(ti, si) {
  sd <- stan_data(ti, si)
  sd$Zw <- unname(DF$Zw); sd$Zh <- unname(DF$Zh); sd$KZ <- ncol(DF$Zw); sd$batch <- as.integer(DF$batch)
  sd
}

## ---------- empirical-Bayes cell-means estimator and the shrinkage-bias formula ----------
## Cell estimates of the couple-average effect from the trial, shrunk toward their
## precision-weighted mean; cells without both arms get the mean (lambda = 0).
eb_cell_means <- function(tr, pi_T, tau_true) {
  C <- nrow(CELLS); y <- (tr$y_w + tr$y_h) / 2
  n1 <- tabulate(tr$cell[tr$arm == 1], C); n0 <- tabulate(tr$cell[tr$arm == 0], C)
  s1 <- tapply(y[tr$arm == 1], factor(tr$cell[tr$arm == 1], levels = 1:C), mean)
  s0 <- tapply(y[tr$arm == 0], factor(tr$cell[tr$arm == 0], levels = 1:C), mean)
  ok <- n1 > 0 & n0 > 0
  res <- y - ave(y, paste(tr$cell, tr$arm))
  sig2 <- sum(res^2) / (length(y) - length(unique(paste(tr$cell, tr$arm))))
  th <- (s1 - s0)[ok]; v <- sig2 * (1 / n1[ok] + 1 / n0[ok])
  w0 <- 1 / v; mu0 <- sum(w0 * th) / sum(w0)
  Q <- sum(w0 * (th - mu0)^2); k <- length(th)
  s2 <- max(0, (Q - (k - 1)) / (sum(w0) - sum(w0^2) / sum(w0)))          # DerSimonian-Laird
  w <- 1 / (s2 + v); mu <- sum(w * th) / sum(w)
  lam <- rep(0, C); lam[ok] <- s2 / (s2 + v)
  tt <- rep(mu, C); tt[ok] <- lam[ok] * th + (1 - lam[ok]) * mu
  est <- sum(pi_T * tt)
  # predicted bias: sum_j pi_T(j) (1 - lambda_j) (mu_bar - tau_j), mu_bar = precision-weighted true mean
  mu_bar <- sum(w * tau_true[ok]) / sum(w)
  pred <- sum(pi_T * (1 - lam) * (mu_bar - tau_true))
  c(est = est, pred_bias = pred, mean_lambda_T = sum(pi_T * lam), s2 = s2)
}


==> anc/README.md <==
# Dyadic MRP: generalizing couple-randomized trials to HRS couples

Code for the manuscript "Generalizing Couple-Randomized Trials to a Survey Population of Couples:
Bayesian Dyadic Multilevel Regression and Poststratification" (Subir Hait, draft, November 2026).

HRS data are not included. Download the RAND HRS Longitudinal File 1992-2022 (V1) in SPSS format
from the HRS website (registration required) and place `randhrs1992_2022v1.sav` in `hrs_raw/`.

## Requirements
R >= 4.3 with cmdstanr, CmdStan (2.37 or newer), survey, haven, posterior, ggplot2, lpSolve.
Install CmdStan once with `cmdstanr::install_cmdstan()`; `R/functions.R` finds it automatically.

## Run order
1. `Rscript R/00_extract_hrs.R`    - pull wave 14 (2018) variables from the RAND file
2. `Rscript R/01_build_couples.R`  - build the couple-level target file (3,826 couples)
3. `Rscript R/02_simulation.R S1 150`, `S2 150`, `S3 100` - plasmode simulation (resumable)
4. `Rscript R/03_summarise.R`      - bias, coverage, RMSE, width, variance share
5. `Rscript R/04_illustration.R`   - worked example on the real HRS target
6. `Rscript R/05_figures.R`        - publication figures (fig/)
7. `Rscript R/06_shrinkage_arm.R S1 150` and `S2 100` - standard shrink-to-zero MRP and
   saturated cell-level EB MRP on the same replicates (needs output/sim_S*.rds from step 3)
8. `Rscript R/08_summarise_shrink.R` - shrinkage-arm table (output/shrink_summary.csv)
9. `Rscript R/07_bounds.R`         - sharp bounds when spouses are not linked (needs the lpSolve package)
10. `Rscript R/09_pooling_arm.R P1 60` and `P2 60` - separate / partial / complete pooling across
    partners with fixed coding and priors; P2 is an asymmetric truth. Then `Rscript R/11_summarise_pooling.R`
11. `Rscript R/10_overlap_support.R` - trial support in the target, support-graph check,
    index-patient trial (limited overlap), and the linkage decision grid
12. `Rscript R/12_joint_bounds.R`  - sharp joint bounds under limited overlap and missing linkage:
    PATE(eta) = PATE(0) + eta * P_T(00), PATE(0) computed directly per posterior draw; compares the
    index-patient trial with and without 300 added couples without diabetes, linked vs unlinked survey
13. `Rscript R/13_recruitment.R 40` - recruitment-size simulation: adds 0-1,000 couples without diabetes
    to a 1,000-couple index-patient trial; identified-set width and posterior range, linked vs unlinked
    (about 40 seconds per replicate; resumable)
14. `Rscript R/14_paper_figures.R` - the five figures used in the arXiv manuscript (fig/paper_fig*.pdf)
15. `Rscript R/15_identification_rank.R` - rank of each partner's regression design in the index-patient
    trial with and without the 300 added couples; which of PATE, PATE(0) and the interaction are estimable;
    profile-level support graph (output/identification_rank.csv)
16. `Rscript R/16_s3_imbalance.R` - S3: the bias formula's within-cell imbalance versus the raw prevalence gap
    (output/s3_imbalance.csv)
17. `Rscript R/17_s3_paired.R 100` - S3 paired check: each replicate fitted with and without U's effect on the
    outcomes (about 20 minutes; resumable; output/s3_paired_summary.csv)

`paper/` holds the LaTeX manuscript (`main.tex`, `refs.bib`). Copy `fig/paper_fig*.pdf` to `paper/fig/`
and the Stan file to `paper/stan/`, then run `latexmk -pdf main.tex`.

`stan/dyadic_mrp.stan` is the proposed model; `stan/dyadic_mrp_shrink0.stan` is the standard shrink-to-zero comparison; `stan/dyadic_mrp_pool.stan` adds a pooling switch. `output/` holds the summary tables used in the draft.
On a 2-core machine the full simulation took about 90 minutes.


==> anc/stan/dyadic_mrp_pool.stan <==
// Bayesian dyadic multilevel regression and poststratification (dyadic MRP)
// for transporting a couple-randomized trial to a survey-defined population of couples.
//
// Outcome model: bivariate normal model for the wife's and husband's outcomes, fitted to
//   cell-by-arm sufficient statistics. Each partner's treatment effect depends on own traits,
//   partner traits, an own-by-partner diabetes interaction, and couple race/ethnicity.
//   POOLING-ISOLATION VERSION: same coding and priors as the main model; only the pooling across
//   partners changes. pool_mode 0 = separate (theta_p ~ N(0, 5^2) independently),
//   1 = partial (main model), 2 = complete (theta_w = theta_h = theta_bar).
// Composition model: Dirichlet model for the joint couple-cell distribution,
//   pi ~ Dirichlet(n_eff * [(1 - omega) * pi_ht + omega * m]), drawn in generated quantities.

data {
  int<lower=1> C;                         // number of couple cells
  int<lower=1> KZ;                        // number of effect-modifier columns
  int<lower=1> KW;                        // number of prognostic columns
  matrix[C, KZ] Zw;                       // modifier design, wife (reference coding)
  matrix[C, KZ] Zh;                       // modifier design, husband
  matrix[C, KW] Ww;                       // prognostic design, wife
  matrix[C, KW] Wh;                       // prognostic design, husband
  int<lower=0, upper=2> pool_mode;
  int<lower=1> B;                         // number of batches of modifier terms
  array[KZ] int<lower=1, upper=B> batch;  // batch of each modifier column

  // trial: cell-by-arm sufficient statistics
  int<lower=1> G;
  array[G] int<lower=1, upper=C> g_cell;
  vector<lower=0, upper=1>[G] g_arm;
  vector<lower=1>[G] g_n;
  matrix[G, 2] g_mean;                    // (wife, husband) means
  matrix[2, 2] S_tot;                     // pooled within-group scatter matrix
  int<lower=1> N_trial;

  // target survey
  vector<lower=0>[C] dir_par;             // Dirichlet parameters for the composition posterior
  vector<lower=0>[C] pi_ht;               // weighted cell shares (plug-in)
  vector<lower=0>[C] pi_indep;            // plug-in shares, independent pairing within race
  vector<lower=0>[C] pi_trial;            // trial cell shares

  // subgroups for couple-average CATEs
  int<lower=0> NS;
  matrix[C, NS] sub;                      // 0/1 cell membership
}

transformed data {
  matrix[G, KZ] gZw = Zw[g_cell];
  matrix[G, KZ] gZh = Zh[g_cell];
  matrix[G, KW] gWw = Ww[g_cell];
  matrix[G, KW] gWh = Wh[g_cell];
}

parameters {
  vector[2] alpha;            // control-arm intercepts
  vector[KW] beta_w;          // prognostic coefficients
  vector[KW] beta_h;
  vector[2] tau0;             // effect in the reference cell
  vector[KZ] theta_bar;       // shared couple-level modifier coefficients
  vector[KZ] z_w;             // wife deviations (non-centered)
  vector[KZ] z_h;             // husband deviations
  vector<lower=0>[B] sd_dev;  // pooling scale per batch
  vector<lower=0>[2] sigma_y;
  cholesky_factor_corr[2] L_y;
}

transformed parameters {
  vector[KZ] theta_w;
  vector[KZ] theta_h;
  if (pool_mode == 0) { theta_w = 5 * z_w; theta_h = 5 * z_h; }
  else if (pool_mode == 1) { theta_w = theta_bar + sd_dev[batch] .* z_w; theta_h = theta_bar + sd_dev[batch] .* z_h; }
  else { theta_w = theta_bar; theta_h = theta_bar; }
}

model {
  alpha ~ normal(0, 10);
  beta_w ~ normal(0, 10);
  beta_h ~ normal(0, 10);
  tau0 ~ normal(0, 10);
  theta_bar ~ normal(0, 5);
  z_w ~ std_normal();
  z_h ~ std_normal();
  sd_dev ~ normal(0, 1.5);
  sigma_y ~ normal(0, 20);
  L_y ~ lkj_corr_cholesky(2);
  {
    matrix[G, 2] R;
    R[, 1] = g_mean[, 1] - (alpha[1] + gWw * beta_w) - g_arm .* (tau0[1] + gZw * theta_w);
    R[, 2] = g_mean[, 2] - (alpha[2] + gWh * beta_h) - g_arm .* (tau0[2] + gZh * theta_h);
    matrix[2, 2] L_S = diag_pre_multiply(sigma_y, L_y);
    matrix[2, 2] Sinv = chol2inv(L_S);
    real quad = sum(g_n .* rows_dot_product(R * Sinv, R));
    target += -N_trial * sum(log(diagonal(L_S))) - 0.5 * trace(Sinv * S_tot) - 0.5 * quad;
  }
}

generated quantities {
  vector[3] pate_full;     // wife, husband, couple average
  vector[3] pate_fixed;
  vector[3] pate_indep;
  vector[3] sate_model;
  vector[NS] tau_sub;      // couple-average CATEs in target subgroups
  real rho_y = multiply_lower_tri_self_transpose(L_y)[1, 2];
  {
    vector[C] tw = tau0[1] + Zw * theta_w;
    vector[C] th = tau0[2] + Zh * theta_h;
    vector[C] tc = 0.5 * (tw + th);
    vector[C] pm = dirichlet_rng(dir_par);
    pate_full  = [dot_product(pm, tw), dot_product(pm, th), dot_product(pm, tc)]';
    pate_fixed = [dot_product(pi_ht, tw), dot_product(pi_ht, th), dot_product(pi_ht, tc)]';
    pate_indep = [dot_product(pi_indep, tw), dot_product(pi_indep, th), dot_product(pi_indep, tc)]';
    sate_model = [dot_product(pi_trial, tw), dot_product(pi_trial, th), dot_product(pi_trial, tc)]';
    for (s in 1:NS) tau_sub[s] = dot_product(pm .* col(sub, s), tc) / dot_product(pm, col(sub, s));
  }
}


==> anc/stan/dyadic_mrp_shrink0.stan <==
// Bayesian dyadic multilevel regression and poststratification (dyadic MRP)
// for transporting a couple-randomized trial to a survey-defined population of couples.
//
// Outcome model: bivariate normal model for the wife's and husband's outcomes, fitted to
//   cell-by-arm sufficient statistics. Each partner's treatment effect depends on own traits,
//   partner traits, an own-by-partner diabetes interaction, and couple race/ethnicity.
//   SHRINK-TO-ZERO VERSION (comparison arm): every modifier coefficient is shrunk toward zero,
//   as in standard MRP, with one scale per batch of terms shared by the two partners.
// Composition model: Dirichlet model for the joint couple-cell distribution,
//   pi ~ Dirichlet(n_eff * [(1 - omega) * pi_ht + omega * m]), drawn in generated quantities.

data {
  int<lower=1> C;                         // number of couple cells
  int<lower=1> KZ;                        // number of effect-modifier columns
  int<lower=1> KW;                        // number of prognostic columns
  matrix[C, KZ] Zw;                       // modifier design, wife (reference coding)
  matrix[C, KZ] Zh;                       // modifier design, husband
  matrix[C, KW] Ww;                       // prognostic design, wife
  matrix[C, KW] Wh;                       // prognostic design, husband
  int<lower=1> B;                         // number of batches of modifier terms
  array[KZ] int<lower=1, upper=B> batch;  // batch of each modifier column

  // trial: cell-by-arm sufficient statistics
  int<lower=1> G;
  array[G] int<lower=1, upper=C> g_cell;
  vector<lower=0, upper=1>[G] g_arm;
  vector<lower=1>[G] g_n;
  matrix[G, 2] g_mean;                    // (wife, husband) means
  matrix[2, 2] S_tot;                     // pooled within-group scatter matrix
  int<lower=1> N_trial;

  // target survey
  vector<lower=0>[C] dir_par;             // Dirichlet parameters for the composition posterior
  vector<lower=0>[C] pi_ht;               // weighted cell shares (plug-in)
  vector<lower=0>[C] pi_indep;            // plug-in shares, independent pairing within race
  vector<lower=0>[C] pi_trial;            // trial cell shares

  // subgroups for couple-average CATEs
  int<lower=0> NS;
  matrix[C, NS] sub;                      // 0/1 cell membership
}

transformed data {
  matrix[G, KZ] gZw = Zw[g_cell];
  matrix[G, KZ] gZh = Zh[g_cell];
  matrix[G, KW] gWw = Ww[g_cell];
  matrix[G, KW] gWh = Wh[g_cell];
}

parameters {
  vector[2] alpha;            // control-arm intercepts
  vector[KW] beta_w;          // prognostic coefficients
  vector[KW] beta_h;
  vector[2] tau0;             // effect in the reference cell
  vector[KZ] z_w;             // wife deviations (non-centered)
  vector[KZ] z_h;             // husband deviations
  vector<lower=0>[B] sd_dev;  // shrinkage scale per batch
  vector<lower=0>[2] sigma_y;
  cholesky_factor_corr[2] L_y;
}

transformed parameters {
  vector[KZ] theta_w = sd_dev[batch] .* z_w;
  vector[KZ] theta_h = sd_dev[batch] .* z_h;
}

model {
  alpha ~ normal(0, 10);
  beta_w ~ normal(0, 10);
  beta_h ~ normal(0, 10);
  tau0 ~ normal(0, 10);
  z_w ~ std_normal();
  z_h ~ std_normal();
  sd_dev ~ normal(0, 2.5);
  sigma_y ~ normal(0, 20);
  L_y ~ lkj_corr_cholesky(2);
  {
    matrix[G, 2] R;
    R[, 1] = g_mean[, 1] - (alpha[1] + gWw * beta_w) - g_arm .* (tau0[1] + gZw * theta_w);
    R[, 2] = g_mean[, 2] - (alpha[2] + gWh * beta_h) - g_arm .* (tau0[2] + gZh * theta_h);
    matrix[2, 2] L_S = diag_pre_multiply(sigma_y, L_y);
    matrix[2, 2] Sinv = chol2inv(L_S);
    real quad = sum(g_n .* rows_dot_product(R * Sinv, R));
    target += -N_trial * sum(log(diagonal(L_S))) - 0.5 * trace(Sinv * S_tot) - 0.5 * quad;
  }
}

generated quantities {
  vector[3] pate_full;     // wife, husband, couple average
  vector[3] pate_fixed;
  vector[3] pate_indep;
  vector[3] sate_model;
  vector[NS] tau_sub;      // couple-average CATEs in target subgroups
  real rho_y = multiply_lower_tri_self_transpose(L_y)[1, 2];
  {
    vector[C] tw = tau0[1] + Zw * theta_w;
    vector[C] th = tau0[2] + Zh * theta_h;
    vector[C] tc = 0.5 * (tw + th);
    vector[C] pm = dirichlet_rng(dir_par);
    pate_full  = [dot_product(pm, tw), dot_product(pm, th), dot_product(pm, tc)]';
    pate_fixed = [dot_product(pi_ht, tw), dot_product(pi_ht, th), dot_product(pi_ht, tc)]';
    pate_indep = [dot_product(pi_indep, tw), dot_product(pi_indep, th), dot_product(pi_indep, tc)]';
    sate_model = [dot_product(pi_trial, tw), dot_product(pi_trial, th), dot_product(pi_trial, tc)]';
    for (s in 1:NS) tau_sub[s] = dot_product(pm .* col(sub, s), tc) / dot_product(pm, col(sub, s));
  }
}

